Charmonium Transport in Ultra-Relativistic Heavy-Ion Collisions at the LHC

We provide an update on our semi-classical transport approach for quarkonium production in high-energy heavy-ion collisions, focusing on $J/\psi$ and $\psi(2S)$ mesons in 5.02 TeV Pb-Pb collisions at the Large Hadron Collider (LHC) at both forward and mid-rapidity. In particular, we employ the most recent charm-production cross sections reported in pp collisions, which are pivotal for the magnitude of the regeneration contribution, and their modifications due to cold-nuclear-matter (CNM) effects. Multi-differential observables are calculated in terms of nuclear modification factors as a function of centrality, transverse momentum, and rapidity, including the contributions from bottom-decay feeddown. For our predictions for $\psi(2S)$ production, the mechanism of sequential regeneration relative to the more strongly bound $J/\psi$ meson plays an important role in interpreting recent ALICE data.

==> anc/Fig10a_direct_band.txt <==
t(fm/c)	R_AA_direct_lo	R_AA_direct_hi
0.00	0.700381	0.700381
0.10	0.695858	0.695858
0.20	0.683367	0.683367
0.30	0.664277	0.664277
0.40	0.639790	0.639790
0.50	0.611013	0.611013
0.60	0.579064	0.579064
0.70	0.545542	0.545538
0.80	0.513162	0.513141
0.90	0.489376	0.489331
1.00	0.466981	0.466897
1.10	0.446731	0.446597
1.20	0.428974	0.428786
1.30	0.413828	0.413577
1.40	0.401069	0.400758
1.50	0.390378	0.390028
1.60	0.381490	0.381140
1.70	0.374172	0.373878
1.80	0.368221	0.368055
1.90	0.363441	0.363485
2.00	0.359654	0.360000
2.10	0.356812	0.357558
2.20	0.354841	0.356078
2.30	0.353479	0.355284
2.40	0.352501	0.354924
2.50	0.351710	0.354772
2.60	0.350961	0.354653
2.70	0.350217	0.354536
2.80	0.349560	0.354563
2.90	0.348962	0.354686
3.00	0.348394	0.354865
3.10	0.351042	0.358280
3.20	0.355010	0.363041
3.30	0.358502	0.367357
3.40	0.361610	0.371331
3.50	0.364419	0.375055
3.60	0.367012	0.378614
3.70	0.369518	0.382123
3.80	0.371972	0.385622
3.90	0.374397	0.389139
4.00	0.376798	0.392677
4.10	0.379184	0.396250
4.20	0.381552	0.399851
4.30	0.383905	0.403484
4.40	0.386232	0.407138
4.50	0.388541	0.410819
4.60	0.390833	0.414528
4.70	0.393102	0.418257
4.80	0.395332	0.421991
4.90	0.397523	0.425728
5.00	0.399697	0.429490
5.10	0.401820	0.433242
5.20	0.403902	0.436994
5.30	0.404235	0.438257
5.40	0.404370	0.439192
5.50	0.404818	0.440386
5.60	0.405315	0.441532
5.70	0.406323	0.443237
5.80	0.407229	0.444720
5.90	0.408448	0.446519
6.00	0.409563	0.448119
6.10	0.411067	0.450139
6.20	0.412456	0.451962
6.30	0.413816	0.453682
6.40	0.415064	0.455222
6.50	0.416741	0.457250
6.60	0.417836	0.458507
6.70	0.419331	0.460241
6.80	0.420786	0.461882
6.90	0.422142	0.463375
7.00	0.423430	0.464752
7.10	0.425147	0.466651
7.20	0.426265	0.467780
7.30	0.427331	0.468824
7.40	0.428831	0.470396
7.50	0.429731	0.471213
7.60	0.431079	0.472577
7.70	0.432360	0.473842
7.80	0.433546	0.474998
7.90	0.434215	0.475494
8.00	0.435364	0.476595
8.10	0.436497	0.477675
8.20	0.437628	0.478752
8.30	0.438760	0.479818
8.40	0.439872	0.480872
8.50	0.440983	0.481919
8.60	0.442102	0.482970
8.70	0.443215	0.484009
8.80	0.444301	0.485028
8.90	0.445402	0.486052
9.00	0.447012	0.487713
9.10	0.448097	0.488722
9.20	0.449171	0.489724
9.30	0.450249	0.490723
9.40	0.451855	0.492371
9.50	0.452940	0.493375
9.60	0.453980	0.494339
9.70	0.455047	0.495321
9.80	0.456622	0.496937
9.90	0.457682	0.497906
10.00	0.459250	0.499521
10.10	0.460270	0.500451
10.20	0.461312	0.501405
10.30	0.462884	0.503022
10.40	0.463896	0.503937
10.50	0.465441	0.505529
10.60	0.466440	0.506429
10.70	0.467960	0.507990
10.80	0.468960	0.508894
10.90	0.470487	0.510453
11.00	0.471439	0.511319
11.10	0.472953	0.512863
11.20	0.473887	0.513715
11.30	0.475410	0.515262
11.40	0.476344	0.516099
11.50	0.477823	0.517612
11.60	0.478724	0.518414
11.70	0.480176	0.519893
11.80	0.481050	0.520680
11.90	0.482508	0.522164
12.00	0.483947	0.523637
12.10	0.484805	0.524380
12.20	0.486212	0.525835
12.30	0.487040	0.526547
12.40	0.488432	0.527972
12.50	0.489835	0.529418
12.60	0.490630	0.530095
12.70	0.492005	0.531510
12.80	0.493377	0.532909
12.90	0.494122	0.533546
13.00	0.495447	0.534903
13.10	0.496762	0.536254
13.20	0.497488	0.536871
13.30	0.498812	0.538209
13.40	0.500113	0.539542
13.50	0.500760	0.540078
13.60	0.502035	0.541382
13.70	0.503311	0.542691
13.80	0.503936	0.543196
13.90	0.505170	0.544461
14.00	0.506425	0.545757
14.10	0.507021	0.546218
14.20	0.508246	0.547475
14.30	0.509440	0.548704
14.40	0.510633	0.549925
14.50	0.511142	0.550304


==> anc/Fig10a_prim_band.txt <==
t(fm/c)	R_AA_prim_hi	R_AA_prim_lo
0.00	0.700381	0.700381
0.10	0.695858	0.695858
0.20	0.683367	0.683367
0.30	0.664277	0.664277
0.40	0.639790	0.639790
0.50	0.611013	0.611013
0.60	0.579064	0.579064
0.70	0.545542	0.545538
0.80	0.511403	0.511381
0.90	0.477304	0.477237
1.00	0.443759	0.443616
1.10	0.412192	0.411942
1.20	0.383502	0.383117
1.30	0.357670	0.357090
1.40	0.334413	0.333569
1.50	0.313391	0.312217
1.60	0.294328	0.292765
1.70	0.276991	0.274989
1.80	0.261196	0.258709
1.90	0.246774	0.243767
2.00	0.233596	0.230038
2.10	0.221672	0.217535
2.20	0.211010	0.206271
2.30	0.201441	0.196084
2.40	0.192829	0.186842
2.50	0.185052	0.178430
2.60	0.178012	0.170753
2.70	0.171683	0.163778
2.80	0.166096	0.157517
2.90	0.161173	0.151908
3.00	0.156812	0.146865
3.10	0.152948	0.142338
3.20	0.149509	0.138266
3.30	0.146454	0.134615
3.40	0.143725	0.131330
3.50	0.141281	0.128374
3.60	0.139090	0.125711
3.70	0.137130	0.123313
3.80	0.135377	0.121152
3.90	0.133803	0.119199
4.00	0.132390	0.117432
4.10	0.131121	0.115831
4.20	0.129978	0.114375
4.30	0.128946	0.113048
4.40	0.128011	0.111834
4.50	0.127166	0.110722
4.60	0.126408	0.109709
4.70	0.125725	0.108779
4.80	0.125099	0.107918
4.90	0.124527	0.107119
5.00	0.124023	0.106393
5.10	0.123557	0.105713
5.20	0.123132	0.105082
5.30	0.122739	0.104493
5.40	0.122332	0.103910
5.50	0.121943	0.103360
5.60	0.121536	0.102812
5.70	0.121146	0.102293
5.80	0.120737	0.101774
5.90	0.120345	0.101283
6.00	0.119933	0.100787
6.10	0.119546	0.100326
6.20	0.119132	0.099852
6.30	0.118747	0.099415
6.40	0.118340	0.098969
6.50	0.117949	0.098546
6.60	0.117545	0.098122
6.70	0.117142	0.097708
6.80	0.116758	0.097317
6.90	0.116349	0.096914
7.00	0.115961	0.096535
7.10	0.115569	0.096160
7.20	0.115163	0.095780
7.30	0.114782	0.095428
7.40	0.114390	0.095071
7.50	0.113993	0.094718
7.60	0.113612	0.094380
7.70	0.113224	0.094045
7.80	0.112826	0.093704
7.90	0.112463	0.093396
8.00	0.112109	0.093096
8.10	0.111758	0.092798
8.20	0.111446	0.092534
8.30	0.111145	0.092278
8.40	0.110853	0.092033
8.50	0.110564	0.091787
8.60	0.110317	0.091579
8.70	0.110064	0.091365
8.80	0.109819	0.091159
8.90	0.109588	0.090963
9.00	0.109379	0.090787
9.10	0.109175	0.090615
9.20	0.108960	0.090434
9.30	0.108772	0.090275
9.40	0.108593	0.090124
9.50	0.108429	0.089987
9.60	0.108241	0.089828
9.70	0.108079	0.089692
9.80	0.107927	0.089564
9.90	0.107789	0.089448
10.00	0.107644	0.089326
10.10	0.107489	0.089196
10.20	0.107360	0.089087
10.30	0.107242	0.088988
10.40	0.107119	0.088885
10.50	0.106998	0.088784
10.60	0.106876	0.088681
10.70	0.106757	0.088581
10.80	0.106669	0.088509
10.90	0.106567	0.088422
11.00	0.106462	0.088333
11.10	0.106364	0.088253
11.20	0.106252	0.088158
11.30	0.106177	0.088095
11.40	0.106104	0.088034
11.50	0.106019	0.087963
11.60	0.105932	0.087889
11.70	0.105839	0.087812
11.80	0.105763	0.087750
11.90	0.105696	0.087692
12.00	0.105624	0.087632
12.10	0.105567	0.087585
12.20	0.105497	0.087526
12.30	0.105415	0.087456
12.40	0.105337	0.087393
12.50	0.105294	0.087358
12.60	0.105239	0.087310
12.70	0.105185	0.087264
12.80	0.105128	0.087217
12.90	0.105065	0.087167
13.00	0.105000	0.087111
13.10	0.104937	0.087058
13.20	0.104904	0.087030
13.30	0.104863	0.086997
13.40	0.104818	0.086959
13.50	0.104771	0.086919
13.60	0.104712	0.086870
13.70	0.104670	0.086836
13.80	0.104611	0.086787
13.90	0.104564	0.086746
14.00	0.104540	0.086726
14.10	0.104511	0.086702
14.20	0.104478	0.086677
14.30	0.104438	0.086641
14.40	0.104388	0.086600
14.50	0.104342	0.086561


==> anc/Fig10a_reg_band.txt <==
t(fm/c)	R_AA_reg_lo	R_AA_reg_hi
0.00	0.000000	0.000000
0.10	0.000000	0.000000
0.20	0.000000	0.000000
0.30	0.000000	0.000000
0.40	0.000000	0.000000
0.50	0.000000	0.000000
0.60	0.000000	0.000000
0.70	0.000000	0.000000
0.80	0.001758	0.001760
0.90	0.012073	0.012094
1.00	0.023222	0.023281
1.10	0.034539	0.034655
1.20	0.045473	0.045669
1.30	0.056159	0.056487
1.40	0.066656	0.067189
1.50	0.076987	0.077811
1.60	0.087162	0.088375
1.70	0.097181	0.098889
1.80	0.107026	0.109346
1.90	0.116667	0.119719
2.00	0.126058	0.129963
2.10	0.135140	0.140024
2.20	0.143830	0.149807
2.30	0.152038	0.159200
2.40	0.159672	0.168082
2.50	0.166657	0.176342
2.60	0.172950	0.183901
2.70	0.178533	0.190757
2.80	0.183465	0.197046
2.90	0.187789	0.202778
3.00	0.191582	0.208000
3.10	0.198094	0.215942
3.20	0.205501	0.224775
3.30	0.212047	0.232742
3.40	0.217886	0.240001
3.50	0.223138	0.246681
3.60	0.227922	0.252903
3.70	0.232387	0.258810
3.80	0.236595	0.264470
3.90	0.240594	0.269940
4.00	0.244407	0.275245
4.10	0.248063	0.280419
4.20	0.251574	0.285476
4.30	0.254959	0.290436
4.40	0.258220	0.295304
4.50	0.261376	0.300098
4.60	0.264425	0.304819
4.70	0.267377	0.309478
4.80	0.270233	0.314073
4.90	0.272996	0.318609
5.00	0.275674	0.323098
5.10	0.278263	0.327529
5.20	0.280769	0.331912
5.30	0.281495	0.333764
5.40	0.282038	0.335281
5.50	0.282875	0.337026
5.60	0.283779	0.338719
5.70	0.285177	0.340944
5.80	0.286492	0.342946
5.90	0.288102	0.345237
6.00	0.289630	0.347332
6.10	0.291521	0.349814
6.20	0.293324	0.352110
6.30	0.295069	0.354267
6.40	0.296724	0.356253
6.50	0.298792	0.358703
6.60	0.300292	0.360385
6.70	0.302189	0.362533
6.80	0.304028	0.364565
6.90	0.305793	0.366461
7.00	0.307469	0.368217
7.10	0.309579	0.370492
7.20	0.311103	0.372000
7.30	0.312548	0.373397
7.40	0.314441	0.375324
7.50	0.315738	0.376495
7.60	0.317467	0.378197
7.70	0.319136	0.379797
7.80	0.320720	0.381294
7.90	0.321752	0.382098
8.00	0.323255	0.383499
8.10	0.324739	0.384877
8.20	0.326182	0.386218
8.30	0.327615	0.387540
8.40	0.329019	0.388838
8.50	0.330419	0.390131
8.60	0.331785	0.391391
8.70	0.333151	0.392645
8.80	0.334482	0.393868
8.90	0.335815	0.395090
9.00	0.337633	0.396926
9.10	0.338922	0.398107
9.20	0.340211	0.399290
9.30	0.341477	0.400447
9.40	0.343262	0.402247
9.50	0.344511	0.403387
9.60	0.345739	0.404511
9.70	0.346969	0.405629
9.80	0.348696	0.407374
9.90	0.349893	0.408457
10.00	0.351606	0.410194
10.10	0.352781	0.411256
10.20	0.353952	0.412318
10.30	0.355643	0.414033
10.40	0.356777	0.415053
10.50	0.358443	0.416746
10.60	0.359564	0.417747
10.70	0.361203	0.419409
10.80	0.362290	0.420385
10.90	0.363919	0.422030
11.00	0.364978	0.422986
11.10	0.366589	0.424610
11.20	0.367635	0.425557
11.30	0.369233	0.427166
11.40	0.370239	0.428065
11.50	0.371804	0.429649
11.60	0.372793	0.430525
11.70	0.374337	0.432081
11.80	0.375287	0.432930
11.90	0.376813	0.434471
12.00	0.378323	0.436005
12.10	0.379238	0.436795
12.20	0.380715	0.438310
12.30	0.381626	0.439091
12.40	0.383094	0.440579
12.50	0.384541	0.442061
12.60	0.385391	0.442785
12.70	0.386820	0.444245
12.80	0.388249	0.445692
12.90	0.389057	0.446379
13.00	0.390447	0.447792
13.10	0.391825	0.449196
13.20	0.392584	0.449841
13.30	0.393949	0.451211
13.40	0.395295	0.452584
13.50	0.395989	0.453159
13.60	0.397323	0.454511
13.70	0.398641	0.455855
13.80	0.399326	0.456409
13.90	0.400606	0.457714
14.00	0.401885	0.459032
14.10	0.402510	0.459517
14.20	0.403768	0.460799
14.30	0.405002	0.462063
14.40	0.406244	0.463325
14.50	0.406799	0.463743


==> anc/Fig10b_prim_band.txt <==
Npart	R_AA_prim_lo	R_AA_prim_hi
406.24	0.064420	0.077058
405.07	0.064707	0.077404
401.49	0.065576	0.078439
395.33	0.067026	0.080156
386.52	0.069222	0.082719
375.14	0.072290	0.086279
361.41	0.076295	0.090882
345.64	0.081450	0.096790
328.20	0.087645	0.103860
309.43	0.094350	0.111457
289.66	0.102491	0.120643
269.18	0.112068	0.131441
248.26	0.122850	0.143508
227.12	0.135250	0.157295
206.00	0.149473	0.172984
185.09	0.166443	0.191624
164.59	0.187479	0.214551
144.67	0.212434	0.241536
125.51	0.242877	0.274262
107.26	0.281907	0.315678
90.09	0.328177	0.363819
74.14	0.382358	0.419069
59.57	0.445270	0.481384
46.52	0.522213	0.555045
35.10	0.605114	0.630342
25.43	0.690797	0.704790
17.58	0.773991	0.778027
11.52	0.838028	0.838028
7.14	0.852941	0.852941


==> anc/Fig10b_reg_band.txt <==
Npart	R_AA_reg_hi	R_AA_reg_lo
406.24	0.552965	0.490294
405.07	0.550995	0.488475
401.49	0.545671	0.483575
395.33	0.537689	0.476205
386.52	0.527841	0.467095
375.14	0.517147	0.457041
361.41	0.504221	0.444965
345.64	0.488882	0.430450
328.20	0.471916	0.414387
309.43	0.452971	0.396669
289.66	0.433233	0.378120
269.18	0.410914	0.357342
248.26	0.386964	0.335223
227.12	0.361240	0.311611
206.00	0.335161	0.287709
185.09	0.307094	0.262240
164.59	0.277990	0.235944
144.67	0.248599	0.209622
125.51	0.217335	0.182037
107.26	0.184373	0.153504
90.09	0.150451	0.124918
74.14	0.116105	0.096735
59.57	0.092921	0.076862
46.52	0.073241	0.058661
35.10	0.061095	0.053544
25.43	0.038482	0.036329
17.58	0.018386	0.017937
11.52	0.003130	0.003130
7.14	0.000000	0.000000


==> anc/Fig10b_total_band.txt <==
Npart	R_AA_total_hi	R_AA_total_lo
406.24	0.734812	0.684778
405.07	0.733134	0.683311
401.49	0.728680	0.679448
395.33	0.722159	0.673804
386.52	0.714501	0.667252
375.14	0.706858	0.660741
361.41	0.697923	0.653255
345.64	0.687749	0.644657
328.20	0.677000	0.635686
309.43	0.664768	0.625572
289.66	0.653163	0.616201
269.18	0.640410	0.606212
248.26	0.627236	0.596153
227.12	0.613939	0.586354
206.00	0.602093	0.578151
185.09	0.591020	0.571348
164.59	0.582979	0.568005
144.67	0.578532	0.568657
125.51	0.577685	0.573772
107.26	0.583786	0.586687
90.09	0.596140	0.606248
74.14	0.615960	0.633300
59.57	0.655641	0.675695
46.52	0.713121	0.731374
35.10	0.783765	0.801442
25.43	0.846609	0.858450
17.58	0.910762	0.914350
11.52	0.960094	0.960094
7.14	0.970588	0.970588


==> anc/Fig1a_charm_mass_vs_T.txt <==
# Figure 1a: Charm-quark mass as a function of temperature
# The high-temperature part (T >= 360 MeV) is obtained by linear extrapolation
# Columns:
# 1: Temperature T [MeV]
# 2: Charm-quark mass m_c(T) [GeV]
#
0.0	1.856000
180.0	1.856000
216.0	1.778000
243.0	1.692500
270.0	1.653000
315.0	1.585500
360.0	1.501000
360.0	1.501000
364.4	1.492654
368.9	1.484309
373.3	1.475963
377.8	1.467617
382.2	1.459272
386.7	1.450926
391.1	1.442580
395.6	1.434235
400.0	1.425889


==> anc/Fig1b_charmonium_binding_vs_T.txt <==
# Figure 1b: Charmonium binding energies as a function of temperature
# Note: Duplicate temperature entries (e.g. T = 180 MeV) correspond to
# different temperature regimes in the model and are kept intentionally.
# Columns:
# 1: Temperature T [MeV]
# 2: E_B(J/psi) [GeV]
# 3: E_B(chi_c) [GeV]
# 4: E_B(psi(2S)) [GeV]
#
0.0	0.633000	0.190000	0.044000
180.0	0.633000	0.190000	0.044000
180.0	0.615000	0.202000	0.026000
216.0	0.459000	0.046000	0.000000
243.0	0.288000	0.000000	0.000000
270.0	0.209000	0.000000	0.000000
315.0	0.086000	0.000000	0.000000
360.0	0.027000	0.000000	0.000000


==> anc/Fig2a_rate_vs_p_T200.txt <==
# # Figure 2a: Momentum-dependent dissociation rates
# # Columns:
# # 1: p [GeV/c]
# # 2: Gamma(J/psi) [MeV]
# # 3: Gamma(chi_c) [MeV]
# # 4: Gamma(psi(2S)) [MeV]
# 
0.000000	4.896000	63.746000	287.907000
0.200000	4.992000	63.873000	288.087000
0.400000	5.283000	64.251000	288.627000
0.600000	5.764000	64.868000	289.509000
0.800000	6.434000	65.707000	290.712000
1.000000	7.286000	66.745000	292.209000
1.200000	8.314000	67.957000	293.964000
1.400000	9.507000	69.313000	295.932000
1.600000	10.854000	70.786000	298.086000
1.800000	12.340000	72.349000	300.381000
2.000000	13.952000	73.974000	302.781000
2.200000	15.671000	75.639000	305.256000
2.400000	17.483000	77.324000	307.776000
2.600000	19.370000	79.011000	310.326000
2.800000	21.316000	80.685000	312.876000
3.000000	23.308000	82.335000	315.411000
3.200000	25.331000	83.952000	317.898000
3.400000	27.374000	85.528000	320.361000
3.600000	29.424000	87.059000	322.749000
3.800000	31.473000	88.541000	325.101000
4.000000	33.512000	89.970000	327.366000
4.200000	35.534000	91.344000	329.589000
4.400000	37.533000	92.669000	331.719000
4.600000	39.504000	93.938000	333.768000
4.800000	41.443000	95.154000	335.781000
5.000000	43.347000	96.312000	337.698000
5.200000	45.214000	97.431000	339.534000
5.400000	47.040000	98.504000	341.310000
5.600000	48.826000	99.519000	343.044000
5.800000	50.570000	100.502000	344.691000
6.000000	52.271000	101.433000	346.266000
6.200000	53.930000	102.343000	347.781000
6.400000	55.545000	103.190000	349.242000
6.600000	57.118000	104.035000	350.712000
6.800000	58.649000	104.813000	352.107000
7.000000	60.138000	105.588000	353.445000
7.200000	61.586000	106.306000	354.693000
7.400000	62.994000	106.998000	355.902000
7.600000	64.363000	107.684000	357.054000
7.800000	65.693000	108.319000	358.155000
8.000000	66.986000	108.932000	359.223000
8.200000	68.242000	109.520000	359.370000
8.400000	69.463000	110.108000	361.236000
8.600000	70.649000	110.680000	362.187000
8.800000	71.802000	111.208000	363.111000
9.000000	72.922000	111.711000	363.996000
9.200000	74.010000	112.222000	364.857000
9.400000	75.068000	112.698000	365.664000
9.600000	76.096000	113.153000	366.453000
9.800000	77.095000	113.587000	367.212000
10.000000	78.067000	114.006000	367.947000
10.200000	79.011000	114.401000	368.649000
10.400000	79.930000	114.787000	369.336000
10.600000	80.823000	115.166000	369.984000
10.800000	81.690000	115.527000	370.608000
11.000000	82.535000	115.872000	371.205000
11.200000	83.357000	116.201000	371.784000
11.400000	84.156000	116.525000	372.342000
11.600000	84.935000	116.843000	372.873000
11.800000	85.690000	117.144000	373.392000
12.000000	86.425000	117.435000	373.890000
12.200000	87.145000	117.725000	374.370000
12.400000	87.842000	117.990000	374.832000
12.600000	88.525000	118.240000	375.276000
12.800000	89.186000	118.493000	375.705000
13.000000	89.828000	118.743000	376.113000
13.200000	90.461000	118.979000	376.506000
13.400000	91.073000	119.207000	376.887000
13.600000	91.419000	119.436000	377.253000
13.800000	92.246000	119.649000	377.604000
14.000000	92.821000	119.855000	377.946000
14.200000	93.372000	119.305000	378.273000
14.400000	93.909000	120.237000	378.585000
14.600000	94.433000	120.421000	378.885000
14.800000	94.954000	120.600000	379.167000
15.000000	95.454000	120.774000	379.443000
15.200000	95.940000	120.941000	379.707000
15.400000	96.414000	121.112000	379.962000
15.600000	96.890000	121.268000	380.205000
15.800000	97.345000	121.419000	380.436000
16.000000	97.786000	121.564000	380.658000
16.200000	98.210000	121.703000	380.871000
16.400000	98.630000	121.835000	381.072000
16.600000	99.040000	121.967000	381.264000
16.800000	99.456000	122.095000	381.447000
17.000000	99.850000	122.218000	381.621000
17.200000	100.232000	122.336000	381.705000
17.400000	100.346000	122.446000	381.942000
17.600000	100.971000	122.557000	382.092000
17.800000	101.327000	122.663000	382.233000
18.000000	101.695000	122.763000	382.365000
18.200000	102.036000	122.861000	382.491000
18.400000	102.369000	122.956000	382.611000
18.600000	102.694000	123.046000	382.722000
18.800000	103.015000	123.133000	382.824000
19.000000	103.329000	123.218000	382.920000
19.200000	103.651000	123.300000	383.010000
19.400000	103.950000	123.378000	383.085000
19.600000	104.241000	123.453000	383.163000
19.800000	104.526000	123.523000	383.229000
20.000000	104.811000	123.593000	383.295000


==> anc/Fig2a_rate_vs_p_T300.txt <==
# # Figure 2a: Momentum-dependent dissociation rates
# # Columns:
# # 1: p [GeV/c]
# # 2: Gamma(J/psi) [MeV]
# # 3: Gamma(chi_c) [MeV]
# # 4: Gamma(psi(2S)) [MeV]
# 
0.000000	103.019000	145.418000	436.254000
0.200000	103.242000	145.520000	436.560000
0.400000	103.902000	145.826000	437.478000
0.600000	104.974000	146.323000	438.969000
0.800000	106.420000	146.998000	440.994000
1.000000	108.190000	147.830000	443.490000
1.200000	110.231000	148.797000	446.391000
1.400000	112.485000	149.875000	449.625000
1.600000	114.896000	151.041000	453.123000
1.800000	116.704000	152.271000	456.813000
2.000000	119.995000	153.546000	460.638000
2.200000	122.597000	154.848000	464.544000
2.400000	125.190000	156.160000	468.480000
2.600000	127.747000	157.470000	472.410000
2.800000	130.250000	158.767000	476.301000
3.000000	132.683000	160.044000	480.132000
3.200000	134.623000	161.293000	483.879000
3.400000	137.298000	162.510000	487.530000
3.600000	138.671000	163.691000	491.073000
3.800000	141.556000	164.835000	494.505000
4.000000	143.546000	165.940000	497.820000
4.200000	145.448000	167.005000	501.015000
4.400000	147.249000	168.031000	504.093000
4.600000	148.986000	169.018000	507.054000
4.800000	150.649000	169.966000	509.898000
5.000000	152.210000	170.877000	512.631000
5.200000	153.728000	171.752000	515.256000
5.400000	155.175000	172.592000	517.776000
5.600000	156.574000	173.398000	520.194000
5.800000	157.885000	174.172000	522.516000
6.000000	159.118000	174.915000	524.745000
6.200000	160.314000	175.628000	526.884000
6.400000	161.453000	176.314000	528.942000
6.600000	162.528000	176.972000	530.916000
6.800000	163.563000	177.604000	532.812000
7.000000	164.562000	178.212000	534.636000
7.200000	165.500000	178.797000	536.391000
7.400000	166.511000	179.360000	538.080000
7.600000	167.436000	179.901000	539.703000
7.800000	168.133000	180.422000	541.266000
8.000000	168.911000	180.924000	542.772000
8.200000	169.682000	181.407000	544.221000
8.400000	170.429000	181.873000	545.619000
8.600000	171.154000	182.322000	546.966000
8.800000	171.817000	182.755000	548.265000
9.000000	172.462000	183.173000	549.519000
9.200000	173.094000	183.577000	550.731000
9.400000	173.699000	183.966000	551.898000
9.600000	174.288000	184.342000	553.026000
9.800000	174.854000	184.705000	554.115000
10.000000	175.380000	185.057000	555.171000
10.200000	175.906000	185.396000	556.188000
10.400000	176.417000	185.620000	557.172000
10.600000	176.904000	186.042000	558.126000
10.800000	177.379000	186.349000	559.047000
11.000000	177.841000	186.646000	559.938000
11.200000	178.285000	186.934000	560.802000
11.400000	178.716000	187.213000	561.639000
11.600000	179.130000	187.483000	562.449000
11.800000	179.525000	187.744000	563.232000
12.000000	179.917000	187.997000	563.991000
12.200000	180.296000	188.243000	564.729000
12.400000	180.664000	188.480000	565.440000
12.600000	181.021000	188.711000	566.133000
12.800000	181.361000	188.934000	566.802000
13.000000	181.692000	189.151000	567.453000
13.200000	182.017000	189.361000	568.083000
13.400000	182.326000	189.565000	568.695000
13.600000	182.632000	189.762000	569.286000
13.800000	182.929000	189.954000	569.862000
14.000000	183.217000	190.140000	570.420000
14.200000	183.497000	190.320000	570.960000
14.400000	183.770000	190.495000	571.485000
14.600000	184.035000	190.665000	571.995000
14.800000	184.283000	190.830000	572.487000
15.000000	184.529000	190.989000	572.967000
15.200000	184.767000	191.144000	573.432000
15.400000	185.002000	191.295000	573.885000
15.600000	185.231000	191.441000	574.323000
15.800000	185.453000	191.582000	574.746000
16.000000	185.669000	191.702000	575.157000
16.200000	185.880000	191.853000	575.559000
16.400000	186.085000	191.982000	575.946000
16.600000	186.284000	192.107000	576.321000
16.800000	186.478000	192.228000	576.684000
17.000000	186.667000	192.346000	576.501000
17.200000	186.851000	192.460000	577.380000
17.400000	187.031000	192.571000	577.713000
17.600000	187.203000	192.678000	578.034000
17.800000	187.372000	192.782000	578.346000
18.000000	187.536000	192.883000	578.649000
18.200000	187.696000	192.981000	578.943000
18.400000	187.852000	193.075000	579.225000
18.600000	188.003000	193.167000	579.501000
18.800000	188.151000	193.255000	579.765000
19.000000	188.294000	193.253000	580.023000
19.200000	188.434000	193.423000	580.269000
19.400000	188.570000	193.504000	580.512000
19.600000	188.703000	193.581000	580.743000
19.800000	188.831000	193.656000	580.968000
20.000000	188.957000	193.728000	581.184000


==> anc/Fig2a_rate_vs_p_T400.txt <==
# # Figure 2a: Momentum-dependent dissociation rates
# # Columns:
# # 1: p [GeV/c]
# # 2: Gamma(J/psi) [MeV]
# # 3: Gamma(chi_c) [MeV]
# # 4: Gamma(psi(2S)) [MeV]
# 
0.000000	189.700000	189.700000	569.100000
0.200000	189.874000	189.874000	569.622000
0.400000	190.388000	190.388000	571.164000
0.600000	191.222000	191.222000	573.666000
0.800000	192.343000	192.343000	577.029000
1.000000	193.711000	193.711000	581.133000
1.200000	195.281000	195.281000	585.843000
1.400000	197.007000	197.007000	591.021000
1.600000	198.848000	198.848000	596.544000
1.800000	200.763000	200.763000	602.289000
2.000000	202.720000	202.720000	608.160000
2.200000	204.688000	204.688000	614.064000
2.400000	206.645000	206.645000	619.935000
2.600000	208.573000	208.573000	625.719000
2.800000	210.460000	210.275000	631.380000
3.000000	212.295000	212.295000	636.885000
3.200000	214.071000	214.071000	642.213000
3.400000	215.784000	215.784000	647.352000
3.600000	217.433000	217.433000	652.299000
3.800000	219.017000	219.017000	657.051000
4.000000	220.535000	220.535000	661.605000
4.200000	221.988000	221.988000	665.964000
4.400000	223.380000	223.380000	670.140000
4.600000	224.711000	224.711000	674.133000
4.800000	225.984000	225.984000	677.952000
5.000000	227.202000	227.202000	681.606000
5.200000	228.366000	228.366000	685.098000
5.400000	229.480000	229.480000	688.440000
5.600000	230.547000	230.219000	691.641000
5.800000	231.568000	231.232000	694.704000
6.000000	232.546000	232.546000	697.638000
6.200000	233.483000	233.483000	700.449000
6.400000	234.382000	234.382000	703.146000
6.600000	235.244000	235.244000	705.732000
6.800000	236.071000	236.071000	708.213000
7.000000	236.866000	236.866000	710.598000
7.200000	237.629000	237.629000	712.887000
7.400000	238.364000	238.364000	715.092000
7.600000	239.070000	239.070000	717.210000
7.800000	239.750000	239.750000	719.250000
8.000000	240.405000	240.405000	721.215000
8.200000	241.036000	241.036000	723.108000
8.400000	241.644000	241.644000	724.932000
8.600000	242.231000	242.231000	726.693000
8.800000	242.798000	242.798000	728.025000
9.000000	243.345000	243.345000	730.035000
9.200000	243.873000	243.873000	731.619000
9.400000	244.384000	244.384000	733.152000
9.600000	244.878000	244.878000	734.634000
9.800000	245.356000	245.356000	736.068000
10.000000	245.818000	245.773000	737.454000
10.200000	246.266000	246.266000	738.798000
10.400000	246.700000	246.700000	740.100000
10.600000	247.120000	247.120000	741.360000
10.800000	247.528000	247.528000	742.584000
11.000000	247.923000	247.923000	743.769000
11.200000	248.306000	248.306000	744.918000
11.400000	248.678000	248.678000	746.034000
11.600000	249.039000	249.039000	747.117000
11.800000	249.390000	249.390000	748.170000
12.000000	249.731000	249.731000	749.193000
12.200000	250.062000	250.062000	750.186000
12.400000	250.383000	250.383000	751.149000
12.600000	250.696000	250.696000	752.088000
12.800000	251.000000	251.000000	753.000000
13.000000	251.296000	251.296000	753.888000
13.200000	251.584000	251.584000	754.752000
13.400000	251.864000	251.864000	755.592000
13.600000	252.136000	252.136000	756.408000
13.800000	252.402000	252.402000	757.206000
14.000000	252.660000	252.660000	757.980000
14.200000	252.912000	252.912000	758.736000
14.400000	253.157000	253.157000	759.471000
14.600000	253.396000	253.396000	760.188000
14.800000	253.628000	253.628000	760.884000
15.000000	253.855000	253.855000	761.565000
15.200000	254.076000	254.076000	762.228000
15.400000	254.292000	254.292000	762.876000
15.600000	254.502000	254.502000	763.506000
15.800000	254.707000	254.707000	764.121000
16.000000	254.907000	254.906000	764.721000
16.200000	255.101000	255.101000	765.303000
16.400000	255.291000	255.231000	765.873000
16.600000	255.477000	255.477000	766.431000
16.800000	255.658000	255.658000	766.974000
17.000000	255.834000	255.834000	767.502000
17.200000	256.006000	256.006000	768.018000
17.400000	256.174000	256.174000	768.522000
17.600000	256.338000	256.338000	769.014000
17.800000	256.498000	256.498000	769.494000
18.000000	256.654000	256.654000	769.962000
18.200000	256.807000	256.807000	770.421000
18.400000	256.955000	256.955000	770.865000
18.600000	257.100000	257.100000	771.300000
18.800000	257.242000	257.242000	771.726000
19.000000	257.380000	257.380000	772.140000
19.200000	257.515000	257.515000	772.545000
19.400000	257.647000	257.647000	772.941000
19.600000	257.775000	257.775000	773.325000
19.800000	257.901000	257.901000	773.703000
20.000000	258.023000	258.023000	774.069000


==> anc/Fig2b_rate_vs_T.txt <==
# # Figure 2b: Temperature-dependent dissociation rates
# # Columns:
# # 1: Temperature T [MeV]
# # 2: Gamma(J/psi, p=0)   [MeV]
# # 3: Gamma(chi_c, p=0)   [MeV]
# # 4: Gamma(psi(2S), p=0) [MeV]
# # 5: Gamma(J/psi, p=3)   [MeV]
# # 6: Gamma(chi_c, p=3)   [MeV]
# # 7: Gamma(psi(2S), p=3) [MeV]
# # Notes:
# # - p = 0 GeV/c corresponds to solid lines in Fig. 2b
# # - p = 3 GeV/c corresponds to dashed lines in Fig. 2b
# 
90.0	0.077414	0.587488	1.768388	0.237610	2.136241	6.560642
91.0	0.082677	0.628432	1.891632	0.249848	2.248656	6.905880
92.0	0.087940	0.669375	2.014876	0.262085	2.361070	7.251118
93.0	0.093203	0.710319	2.138120	0.274323	2.473485	7.596356
94.0	0.098466	0.751263	2.261364	0.286560	2.585900	7.941595
95.0	0.103729	0.792206	2.384608	0.298797	2.698314	8.286833
96.0	0.110457	0.844852	2.543076	0.313396	2.832796	8.699843
97.0	0.117186	0.897498	2.701544	0.327995	2.967278	9.112852
98.0	0.123914	0.950144	2.860012	0.342594	3.101760	9.525862
99.0	0.130642	1.002789	3.018480	0.357193	3.236242	9.938872
100.0	0.137371	1.055435	3.176948	0.371792	3.370724	10.351882
101.0	0.145768	1.121667	3.376311	0.388963	3.529291	10.838858
102.0	0.154166	1.187898	3.575674	0.406134	3.687858	11.325834
103.0	0.162564	1.254130	3.775037	0.423305	3.846424	11.812810
104.0	0.170961	1.320362	3.974400	0.440476	4.004991	12.299786
105.0	0.179359	1.386593	4.173763	0.457647	4.163557	12.786762
106.0	0.189681	1.468375	4.419931	0.477609	4.348407	13.354457
107.0	0.200003	1.550156	4.666100	0.497572	4.533257	13.922152
108.0	0.210325	1.631937	4.912268	0.517534	4.718107	14.489847
109.0	0.220647	1.713719	5.158437	0.537497	4.902956	15.057542
110.0	0.230969	1.795500	5.404606	0.557459	5.087806	15.625236
111.0	0.243444	1.894901	5.703810	0.580442	5.301158	16.280464
112.0	0.255920	1.994301	6.003014	0.603425	5.514510	16.935692
113.0	0.268395	2.093702	6.302218	0.626408	5.727861	17.590920
114.0	0.280871	2.193102	6.601422	0.649391	5.941213	18.246148
115.0	0.293346	2.292503	6.900627	0.672374	6.154565	18.901376
116.0	0.308243	2.411752	7.259576	0.698607	6.398739	19.651261
117.0	0.323140	2.531001	7.618525	0.724839	6.642912	20.401146
118.0	0.338036	2.650250	7.977474	0.751071	6.887086	21.151031
119.0	0.352933	2.769499	8.336423	0.777304	7.131259	21.900916
120.0	0.367830	2.888748	8.695373	0.803536	7.375433	22.650801
121.0	0.385415	3.030127	9.120936	0.833256	7.652808	23.502653
122.0	0.403001	3.171506	9.546499	0.862975	7.930184	24.354505
123.0	0.420586	3.312885	9.972062	0.892695	8.207559	25.206357
124.0	0.438172	3.454264	10.397626	0.922414	8.484935	26.058209
125.0	0.455757	3.595644	10.823189	0.952134	8.762310	26.910061
126.0	0.476286	3.761541	11.322555	0.985579	9.075308	27.871313
127.0	0.496815	3.927439	11.821921	1.019023	9.388306	28.832566
128.0	0.517345	4.093337	12.321287	1.052468	9.701304	29.793819
129.0	0.537874	4.259234	12.820653	1.085913	10.014302	30.755072
130.0	0.558403	4.425132	13.320018	1.119358	10.327300	31.716324
131.0	0.582181	4.617963	13.900455	1.156784	10.678402	32.794598
132.0	0.605960	4.810794	14.480892	1.194211	11.029503	33.872871
133.0	0.629739	5.003624	15.061329	1.231637	11.380605	34.951144
134.0	0.653517	5.196455	15.641766	1.269063	11.731707	36.029418
135.0	0.677296	5.389286	16.222203	1.306490	12.082808	37.107691
136.0	0.704592	5.611597	16.891379	1.348145	12.474575	38.310852
137.0	0.731887	5.833909	17.560555	1.389800	12.866342	39.514013
138.0	0.759183	6.056220	18.229731	1.431455	13.258109	40.717174
139.0	0.786479	6.278531	18.898907	1.473110	13.649876	41.920335
140.0	0.813775	6.500843	19.568083	1.514765	14.041643	43.123497
141.0	0.844906	6.755235	20.333825	1.560905	14.476596	44.459289
142.0	0.876037	7.009627	21.099567	1.607044	14.911550	45.795082
143.0	0.907169	7.264020	21.865310	1.653184	15.346504	47.130874
144.0	0.938300	7.518412	22.631052	1.699324	15.781457	48.466667
145.0	0.969432	7.772805	23.396794	1.745464	16.216411	49.802460
146.0	1.004692	8.061852	24.266851	1.796345	16.697214	51.279061
147.0	1.039952	8.350899	25.136907	1.847227	17.178017	52.755662
148.0	1.075212	8.639946	26.006964	1.898108	17.658820	54.232263
149.0	1.110472	8.928993	26.877020	1.948989	18.139623	55.708865
150.0	1.145732	9.218041	27.747076	1.999870	18.620426	57.185466
151.0	1.185427	9.544476	28.729674	2.055740	19.149761	58.811115
152.0	1.225122	9.870911	29.712271	2.111609	19.679096	60.436764
153.0	1.264817	10.197346	30.694869	2.167479	20.208431	62.062413
154.0	1.304512	10.523782	31.677466	2.223348	20.737767	63.688062
155.0	1.344206	10.850217	32.660064	2.279218	21.267102	65.313711
156.0	1.388667	11.216800	33.763509	2.340359	21.847672	67.096709
157.0	1.433128	11.583383	34.866954	2.401501	22.428242	68.879707
158.0	1.477588	11.949966	35.970400	2.462642	23.008813	70.662705
159.0	1.522049	12.316548	37.073845	2.523784	23.589383	72.445703
160.0	1.566510	12.683131	38.177290	2.584925	24.169953	74.228700
161.0	1.616029	13.092622	39.409890	2.651595	24.804562	76.177658
162.0	1.665549	13.502112	40.642490	2.718265	25.439171	78.126616
163.0	1.715069	13.911602	41.875090	2.784935	26.073780	80.075573
164.0	1.764589	14.321092	43.107690	2.851605	26.708390	82.024531
165.0	1.814108	14.730582	44.340290	2.918275	27.342999	83.973488
166.0	1.869031	15.185899	45.710830	2.990757	28.034531	86.097264
167.0	1.923954	15.641215	47.081371	3.063239	28.726064	88.221040
168.0	1.978877	16.096532	48.451911	3.135722	29.417596	90.344816
169.0	2.033799	16.551848	49.822452	3.208204	30.109129	92.468592
170.0	2.088722	17.007164	51.192993	3.280686	30.800661	94.592367
171.0	2.149379	17.511199	52.710180	3.359254	31.552042	96.899944
172.0	2.210036	18.015234	54.227367	3.437823	32.303423	99.207521
173.0	2.270694	18.519269	55.744555	3.516392	33.054804	101.515097
174.0	2.331351	19.023304	57.261742	3.594961	33.806185	103.822674
175.0	2.392008	19.527339	58.778929	3.673530	34.557565	106.130251
176.0	2.458744	20.083091	60.451789	3.758478	35.371840	108.630982
177.0	2.525479	20.638843	62.124649	3.843426	36.186115	111.131714
178.0	2.592215	21.194594	63.797509	3.928375	37.000390	113.632446
179.0	2.658951	21.750346	65.470369	4.013323	37.814665	116.133177
180.0	1.471382	34.242018	246.118540	12.302136	55.033193	274.132357
181.0	1.586223	35.538912	248.211850	12.769119	56.320114	276.199980
182.0	1.701064	36.835805	250.309270	13.236102	57.607034	278.269979
183.0	1.815905	38.132699	252.410811	13.703084	58.893954	280.342356
184.0	1.930746	39.429592	254.516486	14.170067	60.180874	282.417113
185.0	2.045587	40.726486	256.626307	14.637050	61.467794	284.494253
186.0	2.193802	42.148184	258.712435	15.158584	62.811741	286.558878
187.0	2.342017	43.569883	260.802679	15.680118	64.155688	288.625875
188.0	2.490232	44.991581	262.897051	16.201652	65.499634	290.695244
189.0	2.638447	46.413280	264.995562	16.723186	66.843581	292.766990
190.0	2.786662	47.834978	267.098226	17.244720	68.187528	294.841115
191.0	2.974470	49.373454	269.175767	17.822398	69.581407	296.895355
192.0	3.162278	50.911930	271.257427	18.400077	70.975287	298.951953
193.0	3.350085	52.450405	273.343218	18.977755	72.369166	301.010910
194.0	3.537893	53.988881	275.433153	19.555433	73.763045	303.072231
195.0	3.725701	55.527357	277.527243	20.133111	75.156925	305.135917
196.0	3.959677	57.171062	279.594731	20.768114	76.592523	307.186480
197.0	4.193653	58.814768	281.666337	21.403117	78.028121	309.239395
198.0	4.427630	60.458473	283.742076	22.038120	79.463719	311.294665
199.0	4.661606	62.102179	285.821959	22.673123	80.899317	313.352292
200.0	4.895582	63.745884	287.905999	23.308126	82.334914	315.412280
201.0	5.182531	65.479382	289.961806	24.001250	83.802761	317.454426
202.0	5.469480	67.212879	292.021730	24.694374	85.270607	319.498913
203.0	5.756429	68.946377	294.085783	25.387499	86.738454	321.545745
204.0	6.043379	70.679875	296.153978	26.080623	88.206300	323.594922
205.0	6.330328	72.413372	298.226326	26.773747	89.674147	325.646449
206.0	6.677157	74.216727	300.268234	27.525358	91.162669	327.679760
207.0	7.023986	76.020082	302.314251	28.276970	92.651191	329.715400
208.0	7.370815	77.823437	304.364390	29.028581	94.139713	331.753372
209.0	7.717644	79.626792	306.418663	29.780192	95.628235	333.793679
210.0	8.064473	81.430146	308.477083	30.531804	97.116757	335.836323
211.0	8.478012	83.277700	310.501601	31.341911	98.611159	337.862480
212.0	8.891552	85.125254	312.530213	32.152019	100.105561	339.890956
213.0	9.305091	86.972808	314.562934	32.962127	101.599964	341.921755
214.0	9.718630	88.820361	316.599774	33.772235	103.094366	343.954878
215.0	10.132169	90.667915	318.640747	34.582343	104.588769	345.990329
216.0	10.750337	91.744455	319.952548	35.650325	105.551222	347.540292
217.0	11.368505	92.943585	321.513394	36.718307	106.594898	349.248202
218.0	11.986673	94.145887	323.079819	37.786290	107.640121	350.959400
219.0	12.604841	95.351373	324.651855	38.854272	108.686893	352.673892
220.0	13.223009	96.560057	326.229530	39.922255	109.735216	354.391684
221.0	14.013056	97.561292	327.608020	41.136218	110.641090	355.979426
222.0	14.803103	98.565191	328.991473	42.350180	111.548299	357.570199
223.0	15.593150	99.571762	330.379916	43.564143	112.456845	359.164010
224.0	16.383197	100.581016	331.773376	44.778105	113.366731	360.760862
225.0	17.173244	101.592965	333.171881	45.992068	114.277957	362.360761
226.0	18.123930	102.589309	334.545932	47.304882	115.177401	363.948514
227.0	19.074617	103.588320	335.924975	48.617697	116.078169	365.539291
228.0	20.025303	104.590009	337.309038	49.930511	116.980263	367.133097
229.0	20.975990	105.594386	338.698148	51.243325	117.883686	368.729937
230.0	21.926676	106.601463	340.092333	52.556139	118.788437	370.329815
231.0	23.051701	107.588699	341.461995	53.965114	119.682278	371.917666
232.0	24.176726	108.578595	342.836679	55.374089	120.577434	373.508533
233.0	25.301751	109.571162	344.216413	56.783064	121.473905	375.102422
234.0	26.426776	110.566411	345.601224	58.192039	122.371695	376.699335
235.0	27.551801	111.564353	346.991141	59.601014	123.270803	378.299279
236.0	28.862110	112.536729	348.356466	61.102205	124.156123	379.887289
237.0	30.172420	113.511743	349.726843	62.603396	125.042743	381.478308
238.0	31.482730	114.489406	351.102301	64.104587	125.930665	383.072338
239.0	32.793039	115.469728	352.482867	65.605778	126.819889	384.669385
240.0	34.103349	116.452722	353.868571	67.106968	127.710418	386.269453
241.0	35.338054	117.232980	355.381716	68.444560	128.460178	387.935812
242.0	36.572758	118.015370	356.900513	69.782151	129.211028	389.605333
243.0	37.807463	118.799901	358.424993	71.119742	129.962970	391.278021
244.0	39.042168	119.526339	359.592537	72.457334	130.679158	392.732364
245.0	40.276873	120.254035	360.762104	73.794925	131.396015	394.188044
246.0	41.207298	120.714642	362.143927	74.798809	131.917417	395.752251
247.0	42.137723	121.176049	363.528148	75.802694	132.439300	397.317901
248.0	43.068148	121.638258	364.914773	76.806578	132.961665	398.884994
249.0	43.998573	122.101269	366.303806	77.810463	133.484510	400.453531
250.0	44.928998	122.565085	367.695256	78.814347	134.007838	402.023514
251.0	45.914970	123.024720	369.074160	79.841288	134.528837	403.586510
252.0	46.900942	123.485155	370.455466	80.868229	135.050315	405.150944
253.0	47.886914	123.946394	371.839181	81.895170	135.572273	406.716820
254.0	48.872886	124.408437	373.225310	82.922110	136.094713	408.284138
255.0	49.858858	124.871287	374.613862	83.949051	136.617633	409.852899
256.0	50.898900	125.329971	375.989913	84.997382	137.138260	411.414781
257.0	51.938941	125.789457	377.368372	86.045713	137.659366	412.978099
258.0	52.978982	126.249748	378.749245	87.094044	138.180952	414.542856
259.0	54.019023	126.710846	380.132539	88.142376	138.703018	416.109053
260.0	55.059064	127.172753	381.518260	89.190707	139.225563	417.676690
261.0	56.151327	127.630509	382.891528	90.258744	139.745843	419.237530
262.0	57.243589	128.089070	384.267209	91.326782	140.266602	420.799805
263.0	58.335851	128.548437	385.645311	92.394819	140.787838	422.363515
264.0	59.428114	129.008613	387.025838	93.462856	141.309554	423.928663
265.0	60.520376	129.469600	388.408799	94.530894	141.831749	425.495248
266.0	61.662655	129.926416	389.779247	95.616917	142.351698	427.055094
267.0	62.804934	130.384038	391.152114	96.702940	142.872124	428.616371
268.0	63.947213	130.842469	392.527406	97.788963	143.393027	430.179082
269.0	65.089492	131.301710	393.905131	98.874986	143.914409	431.743227
270.0	66.231771	131.761765	395.285295	99.961008	144.436269	433.308807
271.0	67.366675	132.217487	396.652460	101.024445	144.956126	434.868379
272.0	68.501774	132.674037	398.022112	102.087975	145.476472	436.429415
273.0	69.637068	133.131419	399.394256	103.151600	145.997305	437.991916
274.0	70.772558	133.589633	400.768899	104.215319	146.518628	439.555883
275.0	71.908243	134.048683	402.146049	105.279132	147.040439	441.121318
276.0	73.083330	134.503505	403.510516	106.355574	147.560027	442.680082
277.0	74.258619	134.959158	404.877475	107.432111	148.080103	444.240308
278.0	75.434110	135.415644	406.246933	108.508743	148.600665	445.801996
279.0	76.609804	135.872966	407.618897	109.585471	149.121716	447.365148
280.0	77.785701	136.331125	408.993374	110.662294	149.643255	448.929765
281.0	78.998267	136.785059	410.355177	111.750146	150.162616	450.487848
282.0	80.211043	137.239827	411.719480	112.838096	150.682463	452.047389
283.0	81.424028	137.695429	413.086288	113.926141	151.202797	453.608391
284.0	82.637221	138.151869	414.455608	115.014283	151.723618	455.170854
285.0	83.850624	138.609149	415.827448	116.102522	152.244927	456.734780
286.0	85.097771	139.062220	417.186660	117.200172	152.764067	458.292202
287.0	86.345134	139.516126	418.548378	118.297919	153.283693	459.851080
288.0	87.592711	139.970869	419.912608	119.395764	153.803805	461.411416
289.0	88.840504	140.426453	421.279358	120.493706	154.324403	462.973210
290.0	90.088512	140.882878	422.648634	121.591745	154.845488	464.536464
291.0	91.367068	141.335085	424.005256	122.697569	155.364424	466.093273
292.0	92.645844	141.788130	425.364390	123.803490	155.883845	467.651535
293.0	93.924841	142.242014	426.726043	124.909509	156.403751	469.211252
294.0	95.204059	142.696741	428.090223	126.015626	156.924141	470.772424
295.0	96.483497	143.152312	429.456936	127.121842	157.445018	472.335054
296.0	97.790066	143.603693	430.811078	128.233946	157.963765	473.891296
297.0	99.096861	144.055913	432.167739	129.346150	158.482996	475.448989
298.0	100.403881	144.508976	433.526927	130.458452	159.002712	477.008135
299.0	101.711127	144.962883	434.888648	131.570852	159.522911	478.568733
300.0	103.018599	145.417637	436.252910	132.683351	160.043595	480.130785
301.0	104.349525	145.868179	437.604537	133.799991	160.562170	481.686509
302.0	105.680682	146.319564	438.958691	134.916730	161.081227	483.243681
303.0	107.012068	146.771793	440.315379	136.033567	161.600767	484.802302
304.0	108.343684	147.224869	441.674607	137.150504	162.120791	486.362374
305.0	109.675530	147.678794	443.036382	138.267540	162.641299	487.923897
306.0	111.026857	148.128524	444.385571	139.386288	163.159725	489.479176
307.0	112.378417	148.579098	445.737293	140.505135	163.678634	491.035902
308.0	113.730211	149.030519	447.091557	141.624081	164.198025	492.594074
309.0	115.082239	149.482789	448.448368	142.743127	164.717898	494.153693
310.0	116.434500	149.935911	449.807734	143.862272	165.238254	495.714761
311.0	117.801944	150.384829	451.154487	144.981626	165.756530	497.269591
312.0	119.169625	150.834594	452.503781	146.101079	166.275288	498.825864
313.0	120.537542	151.285208	453.855623	147.220631	166.794527	500.383581
314.0	121.905696	151.736673	455.210020	148.340283	167.314247	501.942742
315.0	123.274086	152.188994	456.566981	149.460033	167.834450	503.503349
316.0	124.153658	152.634685	457.904056	150.271418	168.355217	505.065651
317.0	125.034626	153.081435	459.244305	151.083441	168.876577	506.629730
318.0	125.916994	153.529247	460.587741	151.896101	169.398529	508.195588
319.0	126.800764	153.978125	461.934374	152.709400	169.921075	509.763225
320.0	127.685941	154.428072	463.284216	153.523337	170.444215	511.332644
321.0	128.568710	154.872875	464.618626	154.333676	170.965008	512.895024
322.0	129.452885	155.318741	465.956223	155.144649	171.486392	514.459176
323.0	130.338470	155.765673	467.297020	155.956260	172.008368	516.025103
324.0	131.225469	156.213675	468.641026	156.768507	172.530935	517.592805
325.0	132.113885	156.662751	469.988254	157.581390	173.054095	519.162284
326.0	132.999178	157.106701	471.320103	158.390895	173.574952	520.724856
327.0	133.885888	157.551717	472.655152	159.201034	174.096399	522.289196
328.0	134.774018	157.997804	473.993413	160.011808	174.618435	523.855306
329.0	135.663571	158.444966	475.334897	160.823217	175.141062	525.423187
330.0	136.554550	158.893205	476.679616	161.635261	175.664280	526.992840
331.0	137.441661	159.336298	478.008895	162.443262	176.185222	528.555665
332.0	138.330196	159.780463	479.341388	163.251894	176.706751	530.120253
333.0	139.220160	160.225702	480.677106	164.061159	177.228869	531.686607
334.0	140.111555	160.672020	482.016060	164.871058	177.751576	533.254727
335.0	141.004386	161.119421	483.358263	165.681590	178.274871	534.824614
336.0	141.892568	161.561680	484.685041	166.488593	178.795908	536.387724
337.0	142.782182	162.005015	486.015046	167.296227	179.317531	537.952593
338.0	143.673232	162.449430	487.348289	168.104492	179.839741	539.519223
339.0	144.565721	162.894928	488.684783	168.913388	180.362538	541.087614
340.0	145.459654	163.341513	490.024539	169.722916	180.885923	542.657768
341.0	146.348162	163.782949	491.348847	170.527831	181.407093	544.221279
342.0	147.238109	164.225465	492.676396	171.333373	181.928848	545.786544
343.0	148.129499	164.669066	494.007197	172.139544	182.451188	547.353565
344.0	149.022334	165.113754	495.341262	172.946343	182.974114	548.922343
345.0	149.916619	165.559535	496.678604	173.753772	183.497627	550.492880
346.0	150.804606	166.000145	498.000435	174.556472	184.018941	552.056824
347.0	151.694036	166.441840	499.325521	175.359797	184.540840	553.622519
348.0	152.584914	166.884625	500.653874	176.163748	185.063321	555.189964
349.0	153.477243	167.328501	501.985504	176.968324	185.586387	556.759162
350.0	154.371026	167.773475	503.320426	177.773528	186.110038	558.330114
351.0	155.257616	168.213271	504.639813	178.574342	186.631527	559.894581
352.0	156.145653	168.654156	505.962468	179.375779	187.153598	561.460793
353.0	157.035141	169.096135	507.288404	180.177839	187.676250	563.028751
354.0	157.926084	169.539211	508.617634	180.980523	188.199486	564.598457
355.0	158.818484	169.983389	509.950168	181.783832	188.723304	566.169911
356.0	159.702655	170.422394	511.267183	182.582439	189.244978	567.734934
357.0	160.588275	170.862494	512.587481	183.381667	189.767232	569.301697
358.0	161.475348	171.303691	513.911074	184.181516	190.290067	570.870201
359.0	162.363877	171.745991	515.237974	184.981985	190.813483	572.440448
360.0	163.253867	172.189398	516.568195	185.783076	191.337479	574.012438
361.0	164.134447	172.627611	517.882833	186.583144	191.859359	575.578078
362.0	165.016476	173.066923	519.200769	187.383832	192.381817	577.145452
363.0	165.899959	173.507338	520.522014	188.185141	192.904854	578.714563
364.0	166.784898	173.948861	521.846582	188.987072	193.428470	580.285411
365.0	167.671297	174.391495	523.174485	189.789624	193.952666	581.857997
366.0	168.546882	174.828927	524.486781	190.585101	194.474771	583.424314
367.0	169.423914	175.267463	525.802389	191.381194	194.997454	584.992361
368.0	170.302397	175.707107	527.121322	192.177902	195.520713	586.562139
369.0	171.182334	176.147864	528.443593	192.975228	196.044550	588.133649
370.0	172.063729	176.589738	529.769214	193.773170	196.568964	589.706892
371.0	172.932383	177.026388	531.079164	194.565837	197.091307	591.273920
372.0	173.802478	177.464147	532.392440	195.359116	197.614224	592.842672
373.0	174.674019	177.903019	533.709057	196.153009	198.137717	594.413150
374.0	175.547008	178.343009	535.029027	196.947514	198.661785	595.985354
375.0	176.421450	178.784121	536.352362	197.742633	199.186429	597.559286
376.0	177.279981	179.220014	537.660041	198.523934	199.709028	599.127085
377.0	178.139942	179.657021	538.971062	199.305837	200.232201	600.696603
378.0	179.001338	180.095147	540.285440	200.088343	200.755947	602.267841
379.0	179.864172	180.534395	541.603185	200.871451	201.280267	603.840800
380.0	180.728447	180.974771	542.924313	201.655163	201.805161	605.415482
381.0	181.174123	181.409906	544.229718	202.187047	202.328037	606.984112
382.0	181.669096	181.846160	545.538481	202.745676	202.851486	608.554457
383.0	182.165344	182.283539	546.850616	203.304922	203.375505	610.126516
384.0	182.662872	182.722045	548.166136	203.864783	203.900097	611.700290
385.0	183.161684	183.161684	549.485053	204.425260	204.425260	613.275781
386.0	183.596060	183.596060	550.788181	204.948425	204.948425	614.845276
387.0	184.031561	184.031561	552.094683	205.472160	205.472160	616.416480
388.0	184.468191	184.468191	553.404573	205.996464	205.996464	617.989392
389.0	184.905955	184.905955	554.717864	206.521338	206.521338	619.564013
390.0	185.344856	185.344856	556.034569	207.046782	207.046782	621.140345
391.0	185.778486	185.778486	557.335458	207.570255	207.570255	622.710765
392.0	186.213246	186.213246	558.639737	208.094296	208.094296	624.282888
393.0	186.649140	186.649140	559.947421	208.618904	208.618904	625.856713
394.0	187.086174	187.086174	561.258521	209.144081	209.144081	627.432242
395.0	187.524351	187.524351	562.573053	209.669825	209.669825	629.009475
396.0	187.957247	187.957247	563.871741	210.193627	210.193627	630.580881
397.0	188.391279	188.391279	565.173837	210.717994	210.717994	632.153982
398.0	188.826451	188.826451	566.479353	211.242927	211.242927	633.728781
399.0	189.262768	189.262768	567.788304	211.768426	211.768426	635.305277
400.0	189.700234	189.700234	569.100701	212.294490	212.294490	636.883471
401.0	190.132410	190.132410	570.397230	212.818650	212.818650	638.455951
402.0	190.565727	190.565727	571.697182	213.343374	213.343374	640.030122
403.0	191.000190	191.000190	573.000571	213.868661	213.868661	641.605982
404.0	191.435804	191.435804	574.307412	214.394512	214.394512	643.183535
405.0	191.872573	191.872573	575.617718	214.920926	214.920926	644.762779
406.0	192.304014	192.304014	576.912043	215.445445	215.445445	646.336336
407.0	192.736603	192.736603	578.209809	215.970526	215.970526	647.911578
408.0	193.170343	193.170343	579.511029	216.496168	216.496168	649.488504
409.0	193.605239	193.605239	580.815718	217.022371	217.022371	651.067114
410.0	194.041296	194.041296	582.123889	217.549137	217.549137	652.647410
411.0	194.472017	194.472017	583.416051	218.074054	218.074054	654.222163
412.0	194.903890	194.903890	584.711671	218.599531	218.599531	655.798594
413.0	195.336921	195.336921	586.010764	219.125567	219.125567	657.376702
414.0	195.771114	195.771114	587.313342	219.652163	219.652163	658.956488
415.0	196.206473	196.206473	588.619420	220.179318	220.179318	660.537954
416.0	196.636487	196.636487	589.909461	220.704625	220.704625	662.113876
417.0	197.067659	197.067659	591.202977	221.230490	221.230490	663.691469
418.0	197.499994	197.499994	592.499983	221.756911	221.756911	665.270732
419.0	197.933498	197.933498	593.800493	222.283889	222.283889	666.851668
420.0	198.368174	198.368174	595.104521	222.811425	222.811425	668.434276
421.0	198.797466	198.797466	596.392397	223.337161	223.337161	670.011484
422.0	199.227922	199.227922	597.683767	223.863452	223.863452	671.590356
423.0	199.659548	199.659548	598.978645	224.390298	224.390298	673.170893
424.0	200.092348	200.092348	600.277044	224.917698	224.917698	674.753095
425.0	200.526326	200.526326	601.578979	225.445654	225.445654	676.336962
426.0	200.954925	200.954925	602.864776	225.971810	225.971810	677.915429
427.0	201.384695	201.384695	604.154085	226.498518	226.498518	679.495554
428.0	201.815640	201.815640	605.446920	227.025779	227.025779	681.077336
429.0	202.247765	202.247765	606.743294	227.553592	227.553592	682.660776
430.0	202.681075	202.681075	608.043224	228.081958	228.081958	684.245873
431.0	203.108952	203.108952	609.326856	228.608563	228.608563	685.825688
432.0	203.538006	203.538006	610.614018	229.135718	229.135718	687.407153
433.0	203.968241	203.968241	611.904724	229.663423	229.663423	688.990268
434.0	204.399663	204.399663	613.198988	230.191678	230.191678	690.575034
435.0	204.832276	204.832276	614.496827	230.720483	230.720483	692.161450
436.0	205.259474	205.259474	615.778423	231.247547	231.247547	693.742642
437.0	205.687856	205.687856	617.063568	231.775159	231.775159	695.325477
438.0	206.117425	206.117425	618.352276	232.303318	232.303318	696.909954
439.0	206.548187	206.548187	619.644562	232.832025	232.832025	698.496074
440.0	206.980147	206.980147	620.940441	233.361279	233.361279	700.083838
441.0	207.406639	207.406639	622.219916	233.888822	233.888822	701.666466
442.0	207.834319	207.834319	623.502958	234.416910	234.416910	703.250729
443.0	208.263194	208.263194	624.789583	234.945542	234.945542	704.836627
444.0	208.693268	208.693268	626.079804	235.474720	235.474720	706.424160
445.0	209.124546	209.124546	627.373638	236.004443	236.004443	708.013329
446.0	209.550360	209.550360	628.651080	236.532484	236.532484	709.597451
447.0	209.977369	209.977369	629.932108	237.061067	237.061067	711.183200
448.0	210.405579	210.405579	631.216737	237.590192	237.590192	712.770577
449.0	210.834995	210.834995	632.504984	238.119860	238.119860	714.359581
450.0	211.265621	211.265621	633.796863	238.650071	238.650071	715.950213
451.0	211.690728	211.690728	635.072184	239.178610	239.178610	717.535829
452.0	212.117037	212.117037	636.351110	239.707688	239.707688	719.123063
453.0	212.544553	212.544553	637.633658	240.237306	240.237306	720.711917
454.0	212.973281	212.973281	638.919843	240.767464	240.767464	722.302391
455.0	213.403226	213.403226	640.209679	241.298161	241.298161	723.894483
456.0	213.827656	213.827656	641.482969	241.827226	241.827226	725.481679
457.0	214.253295	214.253295	642.759884	242.356829	242.356829	727.070486
458.0	214.680147	214.680147	644.040441	242.886968	242.886968	728.660904
459.0	215.108218	215.108218	645.324655	243.417644	243.417644	730.252933
460.0	215.537514	215.537514	646.612541	243.948858	243.948858	731.846573
461.0	215.961252	215.961252	647.883756	244.478459	244.478459	733.435376
462.0	216.386206	216.386206	649.158617	245.008594	245.008594	735.025783
463.0	216.812380	216.812380	650.437139	245.539264	245.539264	736.617792
464.0	217.239780	217.239780	651.719339	246.070468	246.070468	738.211403
465.0	217.668411	217.668411	653.005232	246.602206	246.602206	739.806618
466.0	218.091458	218.091458	654.274374	247.132372	247.132372	741.397116
467.0	218.515727	218.515727	655.547181	247.663069	247.663069	742.989208
468.0	218.941224	218.941224	656.823671	248.194298	248.194298	744.582894
469.0	219.367953	219.367953	658.103859	248.726058	248.726058	746.178175
470.0	219.795920	219.795920	659.387761	249.258350	249.258350	747.775049
471.0	220.218277	220.218277	660.654830	249.789069	249.789069	749.367208
472.0	220.641862	220.641862	661.925585	250.320318	250.320318	750.960953
473.0	221.066681	221.066681	663.200044	250.852095	250.852095	752.556284
474.0	221.492740	221.492740	664.478221	251.384400	251.384400	754.153199
475.0	221.920045	221.920045	665.760135	251.917233	251.917233	755.751699
476.0	222.341726	222.341726	667.025178	252.448535	252.448535	757.345606
477.0	222.764643	222.764643	668.293929	252.980363	252.980363	758.941089
478.0	223.188801	223.188801	669.566404	253.512716	253.512716	760.538148
479.0	223.614207	223.614207	670.842620	254.045594	254.045594	762.136783
480.0	224.040864	224.040864	672.122593	254.578998	254.578998	763.736994
481.0	224.461855	224.461855	673.385565	255.110891	255.110891	765.332673
482.0	224.884089	224.884089	674.652268	255.643306	255.643306	766.929919
483.0	225.307572	225.307572	675.922715	256.176244	256.176244	768.528732
484.0	225.732308	225.732308	677.196925	256.709704	256.709704	770.129112
485.0	226.158305	226.158305	678.474915	257.243686	257.243686	771.731058
486.0	226.578606	226.578606	679.735819	257.776178	257.776178	773.328534
487.0	227.000158	227.000158	681.000473	258.309189	258.309189	774.927568
488.0	227.422965	227.422965	682.268895	258.842720	258.842720	776.528159
489.0	227.847034	227.847034	683.541102	259.376769	259.376769	778.130308
490.0	228.272370	228.272370	684.817109	259.911337	259.911337	779.734012
491.0	228.691966	228.691966	686.075898	260.444436	260.444436	781.333309
492.0	229.112820	229.112820	687.338459	260.978052	260.978052	782.934155
493.0	229.534937	229.534937	688.604810	261.512182	261.512182	784.536547
494.0	229.958322	229.958322	689.874967	262.046829	262.046829	786.140487
495.0	230.382983	230.382983	691.148948	262.581991	262.581991	787.745973
496.0	230.801905	230.801905	692.405716	263.115715	263.115715	789.347144
497.0	231.222093	231.222093	693.666279	263.649951	263.649951	790.949854
498.0	231.643552	231.643552	694.930655	264.184700	264.184700	792.554101
499.0	232.066287	232.066287	696.198860	264.719962	264.719962	794.159885
500.0	232.490304	232.490304	697.470911	265.255735	265.255735	795.767205
501.0	232.908522	232.908522	698.725566	265.790091	265.790091	797.370274
502.0	233.328013	233.328013	699.984038	266.324957	266.324957	798.974870
503.0	233.748782	233.748782	701.246345	266.860331	266.860331	800.580993
504.0	234.170835	234.170835	702.512504	267.396214	267.396214	802.188643
505.0	234.594178	234.594178	703.782533	267.932606	267.932606	803.797818
506.0	235.011691	235.011691	705.035074	268.467612	268.467612	805.402836
507.0	235.430485	235.430485	706.291455	269.003124	269.003124	807.009371
508.0	235.850565	235.850565	707.551694	269.539141	269.539141	808.617423
509.0	236.271936	236.271936	708.815809	270.075663	270.075663	810.226990
510.0	236.694606	236.694606	710.083817	270.612691	270.612691	811.838072
511.0	237.111415	237.111415	711.334244	271.148353	271.148353	813.445060
512.0	237.529512	237.529512	712.588535	271.684518	271.684518	815.053554
513.0	237.948902	237.948902	713.846707	272.221185	272.221185	816.663554
514.0	238.369593	238.369593	715.108778	272.758353	272.758353	818.275059
515.0	238.791589	238.791589	716.374766	273.296022	273.296022	819.888067
516.0	239.207693	239.207693	717.623080	273.832359	273.832359	821.497076
517.0	239.625094	239.625094	718.875281	274.369194	274.369194	823.107581
518.0	240.043796	240.043796	720.131387	274.906527	274.906527	824.719580
519.0	240.463805	240.463805	721.391416	275.444357	275.444357	826.333072
520.0	240.885129	240.885129	722.655386	275.982685	275.982685	827.948056
521.0	241.300529	241.300529	723.901587	276.519712	276.519712	829.559137
522.0	241.717233	241.717233	725.151698	277.057234	277.057234	831.171702
523.0	242.135246	242.135246	726.405738	277.595250	277.595250	832.785749
524.0	242.554575	242.554575	727.663726	278.133759	278.133759	834.401278
525.0	242.975227	242.975227	728.925680	278.672763	278.672763	836.018289
526.0	243.389906	243.389906	730.169717	279.210466	279.210466	837.631398
527.0	243.805897	243.805897	731.417690	279.748660	279.748660	839.245979
528.0	244.223205	244.223205	732.669615	280.287344	280.287344	840.862031
529.0	244.641838	244.641838	733.925513	280.826518	280.826518	842.479554
530.0	245.061801	245.061801	735.185402	281.366182	281.366182	844.098545
531.0	245.475742	245.475742	736.427225	281.904598	281.904598	845.713793
532.0	245.891002	245.891002	737.673007	282.443500	282.443500	847.330501
533.0	246.307589	246.307589	738.922767	282.982889	282.982889	848.948668
534.0	246.725508	246.725508	740.176525	283.522764	283.522764	850.568293
535.0	247.144766	247.144766	741.434298	284.063125	284.063125	852.189374
536.0	247.557985	247.557985	742.673955	284.602239	284.602239	853.806716
537.0	247.972532	247.972532	743.917596	285.141835	285.141835	855.425505
538.0	248.388413	248.388413	745.165240	285.681914	285.681914	857.045741
539.0	248.805636	248.805636	746.416907	286.222474	286.222474	858.667422
540.0	249.224205	249.224205	747.672615	286.763516	286.763516	860.290548
541.0	249.636668	249.636668	748.910003	287.303333	287.303333	861.909998
542.0	250.050467	250.050467	750.151400	287.843628	287.843628	863.530883
543.0	250.465608	250.465608	751.396825	288.384401	288.384401	865.153203
544.0	250.882099	250.882099	752.646298	288.925652	288.925652	866.776955
545.0	251.299946	251.299946	753.899838	289.467380	289.467380	868.402139
546.0	251.711668	251.711668	755.135005	290.007925	290.007925	870.023775
547.0	252.124735	252.124735	756.374205	290.548944	290.548944	871.646833
548.0	252.539153	252.539153	757.617460	291.090438	291.090438	873.271313
549.0	252.954930	252.954930	758.864789	291.632404	291.632404	874.897212
550.0	253.372071	253.372071	760.116212	292.174843	292.174843	876.524530
551.0	253.783034	253.783034	761.349102	292.716101	292.716101	878.148303
552.0	254.195351	254.195351	762.586053	293.257828	293.257828	879.773485
553.0	254.609028	254.609028	763.827084	293.800025	293.800025	881.400075
554.0	255.024072	255.024072	765.072215	294.342691	294.342691	883.028072
555.0	255.440489	255.440489	766.321466	294.885824	294.885824	884.657472
556.0	255.850675	255.850675	767.552025	295.427819	295.427819	886.283458
557.0	256.262223	256.262223	768.786670	295.970280	295.970280	887.910839
558.0	256.675140	256.675140	770.025421	296.513204	296.513204	889.539613
559.0	257.089433	257.089433	771.268298	297.056594	297.056594	891.169781
560.0	257.505108	257.505108	772.515323	297.600446	297.600446	892.801339
561.0	257.914515	257.914515	773.743545	298.143183	298.143183	894.429548
562.0	258.325293	258.325293	774.975879	298.686380	298.686380	896.059139
563.0	258.737449	258.737449	776.212346	299.230036	299.230036	897.690109
564.0	259.150989	259.150989	777.452966	299.774153	299.774153	899.322459
565.0	259.565920	259.565920	778.697761	300.318728	300.318728	900.956184
566.0	259.974547	259.974547	779.923640	300.862220	300.862220	902.586659
567.0	260.384553	260.384553	781.153658	301.406167	301.406167	904.218501
568.0	260.795945	260.795945	782.387836	301.950570	301.950570	905.851709
569.0	261.208732	261.208732	783.626195	302.495427	302.495427	907.486281
570.0	261.622919	261.622919	784.868756	303.040738	303.040738	909.122215
571.0	262.030726	262.030726	786.092179	303.584978	303.584978	910.754933
572.0	262.439923	262.439923	787.319768	304.129668	304.129668	912.389004
573.0	262.850515	262.850515	788.551544	304.674809	304.674809	914.024426
574.0	263.262510	263.262510	789.787529	305.220399	305.220399	915.661197
575.0	263.675915	263.675915	791.027745	305.766439	305.766439	917.299316
576.0	264.082919	264.082919	792.248757	306.311439	306.311439	918.934317
577.0	264.491321	264.491321	793.473964	306.856885	306.856885	920.570656
578.0	264.901128	264.901128	794.703385	307.402777	307.402777	922.208331
579.0	265.312348	265.312348	795.937043	307.949114	307.949114	923.847341
580.0	265.724987	265.724987	797.174960	308.495894	308.495894	925.487682
581.0	266.131167	266.131167	798.393501	309.041658	309.041658	927.124973
582.0	266.538754	266.538754	799.616263	309.587862	309.587862	928.763587
583.0	266.947756	266.947756	800.843267	310.134507	310.134507	930.403522
584.0	267.358179	267.358179	802.074538	310.681591	310.681591	932.044774
585.0	267.770032	267.770032	803.310095	311.229115	311.229115	933.687344
586.0	268.175348	268.175348	804.526044	311.775633	311.775633	935.326899
587.0	268.582081	268.582081	805.746243	312.322587	312.322587	936.967761
588.0	268.990237	268.990237	806.970712	312.869976	312.869976	938.609927
589.0	269.399825	269.399825	808.199475	313.417799	313.417799	940.253396
590.0	269.810852	269.810852	809.432555	313.966055	313.966055	941.898165
591.0	270.215318	270.215318	810.645955	314.513351	314.513351	943.540052
592.0	270.621211	270.621211	811.863634	315.061077	315.061077	945.183230
593.0	271.028537	271.028537	813.085612	315.609232	315.609232	946.827696
594.0	271.437304	271.437304	814.311913	316.157816	316.157816	948.473449
595.0	271.847520	271.847520	815.542560	316.706828	316.706828	950.120485
596.0	272.251096	272.251096	816.753289	317.254892	317.254892	951.764675
597.0	272.656108	272.656108	817.968324	317.803380	317.803380	953.410139
598.0	273.062563	273.062563	819.187688	318.352292	318.352292	955.056875
599.0	273.470468	273.470468	820.411404	318.901627	318.901627	956.704880
600.0	273.879832	273.879832	821.639496	319.451384	319.451384	958.354153
601.0	274.282532	274.282532	822.847595	320.000216	320.000216	960.000647
602.0	274.686676	274.686676	824.060029	320.549466	320.549466	961.648398
603.0	275.092274	275.092274	825.276822	321.099135	321.099135	963.297405
604.0	275.499332	275.499332	826.497997	321.649221	321.649221	964.947664
605.0	275.907859	275.907859	827.723577	322.199724	322.199724	966.599173
606.0	276.309639	276.309639	828.928918	322.749324	322.749324	968.247971
607.0	276.712875	276.712875	830.138624	323.299336	323.299336	969.898009
608.0	277.117573	277.117573	831.352718	323.849762	323.849762	971.549286
609.0	277.523741	277.523741	832.571224	324.400599	324.400599	973.201797
610.0	277.931389	277.931389	833.794166	324.951847	324.951847	974.855540
611.0	278.332225	278.332225	834.996674	325.502214	325.502214	976.506641
612.0	278.734526	278.734526	836.203577	326.052988	326.052988	978.158965
613.0	279.138299	279.138299	837.414898	326.604170	326.604170	979.812509
614.0	279.543553	279.543553	838.630660	327.155757	327.155757	981.467270
615.0	279.950297	279.950297	839.850890	327.707748	327.707748	983.123245
616.0	280.350201	280.350201	841.050604	328.258904	328.258904	984.776711
617.0	280.751581	280.751581	842.254743	328.810461	328.810461	986.431382
618.0	281.154443	281.154443	843.463330	329.362418	329.362418	988.087255
619.0	281.558797	281.558797	844.676390	329.914776	329.914776	989.744327
620.0	281.964650	281.964650	845.893949	330.467532	330.467532	991.402595
621.0	282.363578	282.363578	847.090733	331.019463	331.019463	993.058390
622.0	282.763991	282.763991	848.291972	331.571790	331.571790	994.715371
623.0	283.165897	283.165897	849.497690	332.124512	332.124512	996.373536
624.0	283.569304	283.569304	850.707912	332.677627	332.677627	998.032881
625.0	283.974221	283.974221	851.922664	333.231134	333.231134	999.693403
626.0	284.372145	284.372145	853.116436	333.783840	333.783840	1001.351521
627.0	284.771564	284.771564	854.314693	334.336936	334.336936	1003.010807
628.0	285.172487	285.172487	855.517460	334.890419	334.890419	1004.671256
629.0	285.574921	285.574921	856.724764	335.444289	335.444289	1006.332867
630.0	285.978876	285.978876	857.936628	335.998545	335.998545	1007.995636
631.0	286.375788	286.375788	859.127363	336.552024	336.552024	1009.656071
632.0	286.774205	286.774205	860.322614	337.105884	337.105884	1011.317653
633.0	287.174135	287.174135	861.522406	337.660127	337.660127	1012.980380
634.0	287.575589	287.575589	862.726767	338.214749	338.214749	1014.644248
635.0	287.978574	287.978574	863.935721	338.769752	338.769752	1016.309255
636.0	288.374444	288.374444	865.123332	339.323999	339.323999	1017.971996
637.0	288.771830	288.771830	866.315490	339.878622	339.878622	1019.635866
638.0	289.170741	289.170741	867.512222	340.433620	340.433620	1021.300860
639.0	289.571185	289.571185	868.713554	340.988992	340.988992	1022.966976
640.0	289.973171	289.973171	869.919512	341.544737	341.544737	1024.634210
641.0	290.367990	290.367990	871.103970	342.099749	342.099749	1026.299248
642.0	290.764336	290.764336	872.293008	342.655131	342.655131	1027.965394
643.0	291.162217	291.162217	873.486651	343.210882	343.210882	1029.632645
644.0	291.561642	291.561642	874.684927	343.766999	343.766999	1031.300996
645.0	291.962620	291.962620	875.887861	344.323482	344.323482	1032.970445
646.0	292.356318	292.356318	877.068953	344.879267	344.879267	1034.637801
647.0	292.751552	292.751552	878.254655	345.435415	345.435415	1036.306244
648.0	293.148332	293.148332	879.444995	345.991924	345.991924	1037.975771
649.0	293.546667	293.546667	880.640000	346.548793	346.548793	1039.646378
650.0	293.946565	293.946565	881.839696	347.106021	347.106021	1041.318062
651.0	294.339170	294.339170	883.017509	347.662552	347.662552	1042.987655
652.0	294.733321	294.733321	884.199964	348.219438	348.219438	1044.658315
653.0	295.129030	295.129030	885.387089	348.776679	348.776679	1046.330037
654.0	295.526304	295.526304	886.578913	349.334273	349.334273	1048.002818
655.0	295.925154	295.925154	887.775463	349.892218	349.892218	1049.676654
656.0	296.316612	296.316612	888.949836	350.449523	350.449523	1051.348569
657.0	296.709628	296.709628	890.128884	351.007177	351.007177	1053.021530
658.0	297.104212	297.104212	891.312636	351.565177	351.565177	1054.695530
659.0	297.500373	297.500373	892.501119	352.123523	352.123523	1056.370568
660.0	297.898121	297.898121	893.694363	352.682213	352.682213	1058.046640
661.0	298.948157	298.948157	896.844472	353.415294	353.415294	1060.245883
662.0	300.002416	300.002416	900.007249	354.148913	354.148913	1062.446740
663.0	301.060923	301.060923	903.182770	354.883068	354.883068	1064.649205
664.0	302.123704	302.123704	906.371113	355.617758	355.617758	1066.853275
665.0	303.190785	303.190785	909.572354	356.352982	356.352982	1069.058945
666.0	304.262191	304.262191	912.786574	357.088737	357.088737	1071.266210
667.0	305.337950	305.337950	916.013849	357.825023	357.825023	1073.475068
668.0	306.418087	306.418087	919.254262	358.561838	358.561838	1075.685514
669.0	307.502630	307.502630	922.507891	359.299181	359.299181	1077.897542
670.0	308.591606	308.591606	925.774817	360.037050	360.037050	1080.111150
671.0	309.685041	309.685041	929.055124	360.775444	360.775444	1082.326332
672.0	310.782964	310.782964	932.348892	361.514361	361.514361	1084.543084
673.0	311.885402	311.885402	935.656205	362.253801	362.253801	1086.761403
674.0	312.992382	312.992382	938.977146	362.993761	362.993761	1088.981282
675.0	314.103934	314.103934	942.311801	363.734240	363.734240	1091.202719
676.0	315.220085	315.220085	945.660254	364.475236	364.475236	1093.425708
677.0	316.340863	316.340863	949.022590	365.216748	365.216748	1095.650245
678.0	317.466299	317.466299	952.398897	365.958775	365.958775	1097.876325
679.0	318.596421	318.596421	955.789262	366.701315	366.701315	1100.103944
680.0	319.731258	319.731258	959.193773	367.444366	367.444366	1102.333097
681.0	320.870839	320.870839	962.612518	368.187926	368.187926	1104.563779
682.0	322.015195	322.015195	966.045586	368.931995	368.931995	1106.795986
683.0	323.164356	323.164356	969.493069	369.676571	369.676571	1109.029713
684.0	324.318352	324.318352	972.955057	370.421652	370.421652	1111.264955
685.0	325.477214	325.477214	976.431642	371.167236	371.167236	1113.501707
686.0	326.640972	326.640972	979.922916	371.913322	371.913322	1115.739965
687.0	327.809658	327.809658	983.428973	372.659908	372.659908	1117.979724
688.0	328.983302	328.983302	986.949906	373.406993	373.406993	1120.220979
689.0	330.161937	330.161937	990.485811	374.154575	374.154575	1122.463724
690.0	331.345594	331.345594	994.036783	374.902652	374.902652	1124.707956
691.0	332.534306	332.534306	997.602919	375.651223	375.651223	1126.953669
692.0	333.728105	333.728105	1001.184316	376.400286	376.400286	1129.200857
693.0	334.927024	334.927024	1004.781072	377.149839	377.149839	1131.449517
694.0	336.131096	336.131096	1008.393287	377.899881	377.899881	1133.699642
695.0	337.340353	337.340353	1012.021060	378.650409	378.650409	1135.951228
696.0	338.554831	338.554831	1015.664492	379.401423	379.401423	1138.204269
697.0	339.774561	339.774561	1019.323684	380.152920	380.152920	1140.458761
698.0	340.999580	340.999580	1022.998739	380.904900	380.904900	1142.714699
699.0	342.229920	342.229920	1026.689761	381.657359	381.657359	1144.972076
700.0	343.465618	343.465618	1030.396854	382.410296	382.410296	1147.230887


==> anc/Fig3a_gd_rate_vs_p.txt <==
# # Figure 3a: Momentum-dependent dissociation rates (gluo-dissociation)
# # Columns:
# # 1: p [GeV/c]
# # 2: Gamma(J/psi, T=180 MeV) [MeV]
# # 3: Gamma(chi_c, T=180 MeV) [MeV]
# # 4: Gamma(J/psi, T=200 MeV) [MeV]
# # 5: Gamma(chi_c, T=200 MeV) [MeV]
# # 6: Gamma(J/psi, T=250 MeV) [MeV]
# # 7: Gamma(chi_c, T=250 MeV) [MeV]
# # Notes:
# # - Data correspond to Fig. 3a
# # - Solid / dotted / dashed lines correspond to T=180 / 200 / 250 MeV
# 
0.000000	3.954433	20.861660	8.927061	4.120204	16.329421	0.000000
0.200000	3.946501	20.801218	8.909780	4.106622	16.297063	0.000000
0.400000	3.922990	20.621886	8.858535	4.066361	16.201131	0.000000
0.600000	3.884721	20.329480	8.775056	4.000817	16.044942	0.000000
0.800000	3.832979	19.933182	8.662053	3.912192	15.833676	0.000000
1.000000	3.769394	19.444785	8.522981	3.803326	15.573924	0.000000
1.200000	3.695815	18.877890	8.361768	3.677442	15.273162	0.000000
1.400000	3.614174	18.247110	8.182546	3.537997	14.939226	0.000000
1.600000	3.526377	17.567005	7.989412	3.388433	14.579855	0.000000
1.800000	3.434213	16.851809	7.786238	3.232028	14.202333	0.000000
2.000000	3.339295	16.114462	7.576535	3.071785	13.813238	0.000000
2.200000	3.243025	15.366632	7.363383	2.910348	13.418304	0.000000
2.400000	3.146581	14.618408	7.149392	2.749927	13.022371	0.000000
2.600000	3.050926	13.878046	6.936717	2.592405	12.629401	0.000000
2.800000	2.956821	13.152505	6.727076	2.439168	12.242541	0.000000
3.000000	2.864851	12.446998	6.521803	2.291349	11.864210	0.000000
3.200000	2.775444	11.765497	6.321898	2.149721	11.496201	0.000000
3.400000	2.688900	11.110955	6.128072	2.014775	11.139777	0.000000
3.600000	2.605416	10.485156	5.940804	1.886842	10.795767	0.000000
3.800000	2.525101	9.889165	5.760383	1.766025	10.464653	0.000000
4.000000	2.448000	9.323479	5.586944	1.652292	10.146640	0.000000
4.200000	2.374105	8.787970	5.420508	1.545539	9.841721	0.000000
4.400000	2.303371	8.282134	5.261002	1.445554	9.549727	0.000000
4.600000	2.235724	7.805234	5.108290	1.352066	9.270371	0.000000
4.800000	2.171069	7.356289	4.962184	1.264788	9.003280	0.000000
5.000000	2.109298	6.934132	4.822464	1.183402	8.748023	0.000000
5.200000	2.050295	6.537540	4.688888	1.107567	8.504131	0.000000
5.400000	1.993939	6.165252	4.561200	1.036951	8.271114	0.000000
5.600000	1.940107	5.815957	4.439137	0.971229	8.048476	0.000000
5.800000	1.888676	5.488347	4.322437	0.910076	7.835718	0.000000
6.000000	1.839526	5.181152	4.210840	0.853179	7.632351	0.000000
6.200000	1.792540	4.893146	4.104090	0.800245	7.437896	0.000000
6.400000	1.747605	4.623131	4.001942	0.750996	7.251894	0.000000
6.600000	1.704612	4.369962	3.904158	0.705165	7.073899	0.000000
6.800000	1.663458	4.132558	3.810509	0.662503	6.903489	0.000000
7.000000	1.624045	3.909898	3.720779	0.622780	6.740260	0.000000
7.200000	1.586278	3.701014	3.634762	0.585782	6.583829	0.000000
7.400000	1.550070	3.504993	3.552261	0.551305	6.433834	0.000000
7.600000	1.515337	3.320981	3.473091	0.519164	6.289931	0.000000
7.800000	1.482001	3.148182	3.397078	0.489186	6.151799	0.000000
8.000000	1.449988	2.985850	3.324056	0.461213	6.019131	0.000000
8.200000	1.419227	2.833288	3.253869	0.435096	5.891640	0.000000
8.400000	1.389653	2.689845	3.186371	0.410700	5.769058	0.000000
8.600000	1.361205	2.554917	3.121423	0.387897	5.651130	0.000000
8.800000	1.333824	2.427939	3.058896	0.366572	5.537617	0.000000
9.000000	1.307457	2.308390	2.998668	0.346618	5.428295	0.000000
9.200000	1.282051	2.195780	2.940623	0.327937	5.322952	0.000000
9.400000	1.257559	2.089656	2.884653	0.310437	5.221390	0.000000
9.600000	1.233935	1.989595	2.830656	0.294033	5.123422	0.000000
9.800000	1.211137	1.895207	2.778536	0.278648	5.028872	0.000000
10.000000	1.189125	1.806125	2.728204	0.264211	4.937575	0.000000
10.200000	1.167861	1.722012	2.679573	0.250656	4.849376	0.000000
10.400000	1.147310	1.642550	2.632564	0.237920	4.764128	0.000000
10.600000	1.127437	1.567447	2.587101	0.225949	4.681693	0.000000
10.800000	1.108213	1.496430	2.543114	0.214689	4.601940	0.000000
11.000000	1.089607	1.429243	2.500534	0.204092	4.524748	0.000000
11.200000	1.071590	1.365651	2.459299	0.194114	4.449999	0.000000
11.400000	1.054137	1.305432	2.419349	0.184714	4.377586	0.000000
11.600000	1.037223	1.248382	2.380626	0.175853	4.307405	0.000000
11.800000	1.020824	1.194307	2.343079	0.167496	4.239358	0.000000
12.000000	1.004918	1.143030	2.306655	0.159610	4.173354	0.000000
12.200000	0.989483	1.094385	2.271308	0.152165	4.109305	0.000000
12.400000	0.974500	1.048214	2.236992	0.145131	4.047128	0.000000
12.600000	0.959950	1.004373	2.203664	0.138484	3.986746	0.000000
12.800000	0.945816	0.962726	2.171284	0.132199	3.928085	0.000000
13.000000	0.932079	0.923147	2.139813	0.126253	3.871074	0.000000
13.200000	0.918724	0.885516	2.109215	0.120625	3.815647	0.000000
13.400000	0.905737	0.849722	2.079455	0.115295	3.761741	0.000000
13.600000	0.893101	0.815663	2.050499	0.110245	3.709296	0.000000
13.800000	0.880804	0.783239	2.022318	0.105459	3.658255	0.000000
14.000000	0.868833	0.752361	1.994880	0.100921	3.608564	0.000000
14.200000	0.857175	0.722943	1.968158	0.096615	3.560171	0.000000
14.400000	0.845818	0.694905	1.942125	0.092527	3.513028	0.000000
14.600000	0.834751	0.668172	1.916755	0.088646	3.467089	0.000000
14.800000	0.823964	0.642673	1.892024	0.084960	3.422307	0.000000
15.000000	0.813445	0.618342	1.867909	0.081455	3.378643	0.000000
15.200000	0.803186	0.595117	1.844387	0.078124	3.336054	0.000000
15.400000	0.793178	0.572940	1.821437	0.074955	3.294503	0.000000
15.600000	0.783411	0.551755	1.799040	0.071939	3.253954	0.000000
15.800000	0.773876	0.531512	1.777175	0.069068	3.214370	0.000000
16.000000	0.764566	0.512160	1.755825	0.066334	3.175720	0.000000
16.200000	0.755474	0.493656	1.734972	0.063729	3.137970	0.000000
16.400000	0.746591	0.475955	1.714599	0.061247	3.101090	0.000000
16.600000	0.737911	0.459017	1.694690	0.058880	3.065052	0.000000
16.800000	0.729427	0.442804	1.675230	0.056622	3.029826	0.000000
17.000000	0.721133	0.427279	1.656203	0.054468	2.995388	0.000000
17.200000	0.713022	0.412409	1.637597	0.052411	2.961710	0.000000
17.400000	0.705088	0.398161	1.619397	0.050448	2.928769	0.000000
17.600000	0.697326	0.384506	1.601590	0.048572	2.896540	0.000000
17.800000	0.689731	0.371413	1.584164	0.046780	2.865002	0.000000
18.000000	0.682296	0.358857	1.567108	0.045067	2.834133	0.000000
18.200000	0.675018	0.346812	1.550409	0.043429	2.803912	0.000000
18.400000	0.667891	0.335254	1.534057	0.041862	2.774319	0.000000
18.600000	0.660911	0.324159	1.518042	0.040363	2.745335	0.000000
18.800000	0.654074	0.313506	1.502352	0.038928	2.716942	0.000000
19.000000	0.647374	0.303274	1.486979	0.037554	2.689122	0.000000
19.200000	0.640809	0.293444	1.471913	0.036239	2.661859	0.000000
19.400000	0.634374	0.283998	1.457145	0.034978	2.635135	0.000000
19.600000	0.628064	0.274918	1.442666	0.033770	2.608936	0.000000
19.800000	0.621878	0.266188	1.428469	0.032612	2.583246	0.000000
20.000000	0.615811	0.257791	1.414544	0.031502	2.558050	0.000000


==> anc/Fig3b_rate_vs_T_p0.txt <==
# # Figure 3b: Temperature-dependent dissociation rates at p = 0 GeV/c
# # Columns:
# # 1: Temperature T [MeV]
# # 2: Gamma(J/psi, quasifree) [MeV]
# # 3: Gamma(chi_c, quasifree) [MeV]
# # 4: Gamma(J/psi, gluo-dissociation) [MeV]
# # 5: Gamma(chi_c, gluo-dissociation) [MeV]
# # Notes:
# # - Solid lines: quasifree
# # - Dotted lines: gluo-dissociation
# # - Corresponds to Fig. 3b
# 
90.000000	0.077414	0.587488	1.605722	10.670834
91.000000	0.082677	0.628432	1.623563	10.789398
92.000000	0.087940	0.669375	1.641405	10.907963
93.000000	0.093203	0.710319	1.659246	11.026528
94.000000	0.098466	0.751263	1.677087	11.145093
95.000000	0.103729	0.792206	1.694929	11.263658
96.000000	0.110457	0.844852	1.712770	11.382223
97.000000	0.117186	0.897498	1.730611	11.500787
98.000000	0.123914	0.950144	1.748453	11.619352
99.000000	0.130642	1.002789	1.766294	11.737917
100.000000	0.137371	1.055435	1.784135	11.856482
101.000000	0.145768	1.121667	1.801977	11.975047
102.000000	0.154166	1.187898	1.819818	12.093611
103.000000	0.162564	1.254130	1.837659	12.212176
104.000000	0.170961	1.320362	1.855501	12.330741
105.000000	0.179359	1.386593	1.873342	12.449306
106.000000	0.189681	1.468375	1.891183	12.567871
107.000000	0.200003	1.550156	1.909025	12.686436
108.000000	0.210325	1.631937	1.926866	12.805000
109.000000	0.220647	1.713719	1.944708	12.923565
110.000000	0.230969	1.795500	1.962549	13.042130
111.000000	0.243444	1.894901	1.980390	13.160695
112.000000	0.255920	1.994301	1.998232	13.279260
113.000000	0.268395	2.093702	2.016073	13.397824
114.000000	0.280871	2.193102	2.033914	13.516389
115.000000	0.293346	2.292503	2.051756	13.634954
116.000000	0.308243	2.411752	2.069597	13.753519
117.000000	0.323140	2.531001	2.087438	13.872084
118.000000	0.338036	2.650250	2.105280	13.990649
119.000000	0.352933	2.769499	2.123121	14.109213
120.000000	0.367830	2.888748	2.140962	14.227778
121.000000	0.385415	3.030127	2.158804	14.346343
122.000000	0.403001	3.171506	2.176645	14.464908
123.000000	0.420586	3.312885	2.194486	14.583473
124.000000	0.438172	3.454264	2.212328	14.702037
125.000000	0.455757	3.595644	2.230169	14.820602
126.000000	0.476286	3.761541	2.248011	14.939167
127.000000	0.496815	3.927439	2.265852	15.057732
128.000000	0.517345	4.093337	2.283693	15.176297
129.000000	0.537874	4.259234	2.301535	15.294862
130.000000	0.558403	4.425132	2.319376	15.413426
131.000000	0.582181	4.617963	2.337217	15.531991
132.000000	0.605960	4.810794	2.355059	15.650556
133.000000	0.629739	5.003624	2.372900	15.769121
134.000000	0.653517	5.196455	2.390741	15.887686
135.000000	0.677296	5.389286	2.408583	16.006250
136.000000	0.704592	5.611597	2.426424	16.124815
137.000000	0.731887	5.833909	2.444265	16.243380
138.000000	0.759183	6.056220	2.462107	16.361945
139.000000	0.786479	6.278531	2.479948	16.480510
140.000000	0.813775	6.500843	2.497789	16.599074
141.000000	0.844906	6.755235	2.515631	16.717639
142.000000	0.876037	7.009627	2.533472	16.836204
143.000000	0.907169	7.264020	2.551314	16.954769
144.000000	0.938300	7.518412	2.569155	17.073334
145.000000	0.969432	7.772805	2.586996	17.191899
146.000000	1.004692	8.061852	2.604838	17.310463
147.000000	1.039952	8.350899	2.622679	17.429028
148.000000	1.075212	8.639946	2.640520	17.547593
149.000000	1.110472	8.928993	2.658362	17.666158
150.000000	1.145732	9.218041	2.676203	17.784723
151.000000	1.185427	9.544476	2.694044	17.903287
152.000000	1.225122	9.870911	2.711886	18.021852
153.000000	1.264817	10.197346	2.729727	18.140417
154.000000	1.304512	10.523782	2.747568	18.258982
155.000000	1.344206	10.850217	2.765410	18.377547
156.000000	1.388667	11.216800	2.783251	18.496112
157.000000	1.433128	11.583383	2.801093	18.614676
158.000000	1.477588	11.949966	2.818934	18.733241
159.000000	1.522049	12.316548	2.836775	18.851806
160.000000	1.566510	12.683131	2.854617	18.970371
161.000000	1.616029	13.092622	2.872458	19.088936
162.000000	1.665549	13.502112	2.890299	19.207500
163.000000	1.715069	13.911602	2.908141	19.326065
164.000000	1.764589	14.321092	2.925982	19.444630
165.000000	1.814108	14.730582	2.943823	19.563195
166.000000	1.869031	15.185899	2.961665	19.681760
167.000000	1.923954	15.641215	2.979506	19.800325
168.000000	1.978877	16.096532	2.997347	19.918889
169.000000	2.033799	16.551848	3.015189	20.037454
170.000000	2.088722	17.007164	3.033030	20.156019
171.000000	2.149379	17.511199	3.127929	20.226692
172.000000	2.210036	18.015234	3.222828	20.297364
173.000000	2.270694	18.519269	3.317727	20.368037
174.000000	2.331351	19.023304	3.412626	20.438709
175.000000	2.392008	19.527339	3.507525	20.509382
176.000000	2.458744	20.083091	3.611208	20.570922
177.000000	2.525479	20.638843	3.714890	20.632463
178.000000	2.592215	21.194594	3.818572	20.694003
179.000000	2.658951	21.750346	3.922255	20.755543
180.000000	1.471382	34.242018	4.025937	20.817084
181.000000	1.586223	35.538912	4.235959	19.887134
182.000000	1.701064	36.835805	4.445982	18.957185
183.000000	1.815905	38.132699	4.656004	18.027235
184.000000	1.930746	39.429592	4.866027	17.097285
185.000000	2.045587	40.726486	5.076049	16.167336
186.000000	2.193802	42.148184	5.320442	15.235189
187.000000	2.342017	43.569883	5.564834	14.303042
188.000000	2.490232	44.991581	5.809227	13.370895
189.000000	2.638447	46.413280	6.053619	12.438747
190.000000	2.786662	47.834978	6.298012	11.506600
191.000000	2.974470	49.373454	6.576919	10.679596
192.000000	3.162278	50.911930	6.855827	9.852591
193.000000	3.350085	52.450405	7.134734	9.025586
194.000000	3.537893	53.988881	7.413642	8.198581
195.000000	3.725701	55.527357	7.692549	7.371577
196.000000	3.959677	57.171062	8.004404	6.724823
197.000000	4.193653	58.814768	8.316258	6.078070
198.000000	4.427630	60.458473	8.628112	5.431317
199.000000	4.661606	62.102179	8.939966	4.784564
200.000000	4.895582	63.745884	9.251821	4.137811
201.000000	5.182531	65.479382	9.592744	3.699283
202.000000	5.469480	67.212879	9.933667	3.260756
203.000000	5.756429	68.946377	10.274590	2.822228
204.000000	6.043379	70.679875	10.615512	2.383700
205.000000	6.330328	72.413372	10.956435	1.945172
206.000000	6.677157	74.216727	11.319598	1.697047
207.000000	7.023986	76.020082	11.682761	1.448922
208.000000	7.370815	77.823437	12.045923	1.200797
209.000000	7.717644	79.626792	12.409086	0.952672
210.000000	8.064473	81.430146	12.772249	0.704548
211.000000	8.478012	83.277700	13.147293	0.596566
212.000000	8.891552	85.125254	13.522337	0.488584
213.000000	9.305091	86.972808	13.897380	0.380602
214.000000	9.718630	88.820361	14.272424	0.272621
215.000000	10.132169	90.667915	14.647468	0.164639
216.000000	10.750337	91.744455	15.073164	0.143562
217.000000	11.368505	92.943585	15.498860	0.122647
218.000000	11.986673	94.145887	15.924556	0.101677
219.000000	12.604841	95.351373	16.350252	0.080651
220.000000	13.223009	96.560057	16.775948	0.059570
221.000000	14.013056	97.561292	17.154131	0.052076
222.000000	14.803103	98.565191	17.532314	0.044562
223.000000	15.593150	99.571762	17.910497	0.037028
224.000000	16.383197	100.581016	18.288680	0.029473
225.000000	17.173244	101.592965	18.666863	0.021899
226.000000	18.123930	102.589309	18.903950	0.018663
227.000000	19.074617	103.588320	19.141036	0.015418
228.000000	20.025303	104.590009	19.378123	0.012165
229.000000	20.975990	105.594386	19.615210	0.008903
230.000000	21.926676	106.601463	19.852296	0.005632
231.000000	23.051701	107.588699	19.875044	0.004652
232.000000	24.176726	108.578595	19.897792	0.003670
233.000000	25.301751	109.571162	19.920540	0.002686
234.000000	26.426776	110.566411	19.943288	0.001698
235.000000	27.551801	111.564353	19.966037	0.000708
236.000000	28.862110	112.536729	19.773349	0.000569
237.000000	30.172420	113.511743	19.580662	0.000430
238.000000	31.482730	114.489406	19.387975	0.000290
239.000000	32.793039	115.469728	19.195288	0.000150
240.000000	34.103349	116.452722	19.002601	0.000010
241.000000	35.338054	117.232980	18.734855	0.000008
242.000000	36.572758	118.015370	18.467109	0.000006
243.000000	37.807463	118.799901	18.199362	0.000004
244.000000	39.042168	119.526339	17.931616	0.000002
245.000000	40.276873	120.254035	17.663870	0.000000
246.000000	41.207298	120.714642	17.476304	0.000000
247.000000	42.137723	121.176049	17.288739	0.000000
248.000000	43.068148	121.638258	17.101173	0.000000
249.000000	43.998573	122.101269	16.913608	0.000000
250.000000	44.928998	122.565085	16.726042	0.000000
251.000000	45.914970	123.024720	16.503041	0.000000
252.000000	46.900942	123.485155	16.280041	0.000000
253.000000	47.886914	123.946394	16.057040	0.000000
254.000000	48.872886	124.408437	15.834039	0.000000
255.000000	49.858858	124.871287	15.611038	0.000000
256.000000	50.898900	125.329971	15.361184	0.000000
257.000000	51.938941	125.789457	15.111331	0.000000
258.000000	52.978982	126.249748	14.861477	0.000000
259.000000	54.019023	126.710846	14.611623	0.000000
260.000000	55.059064	127.172753	14.361769	0.000000
261.000000	56.151327	127.630509	14.093285	0.000000
262.000000	57.243589	128.089070	13.824800	0.000000
263.000000	58.335851	128.548437	13.556316	0.000000
264.000000	59.428114	129.008613	13.287832	0.000000
265.000000	60.520376	129.469600	13.019348	0.000000
266.000000	61.662655	129.926416	12.739964	0.000000
267.000000	62.804934	130.384038	12.460580	0.000000
268.000000	63.947213	130.842469	12.181196	0.000000
269.000000	65.089492	131.301710	11.901812	0.000000
270.000000	66.231771	131.761765	11.622428	0.000000
271.000000	67.366675	132.217487	11.359052	0.000000
272.000000	68.501774	132.674037	11.095630	0.000000
273.000000	69.637068	133.131419	10.832163	0.000000
274.000000	70.772558	133.589633	10.568650	0.000000
275.000000	71.908243	134.048683	10.305092	0.000000
276.000000	73.083330	134.503505	10.043232	0.000000
277.000000	74.258619	134.959158	9.781327	0.000000
278.000000	75.434110	135.415644	9.519377	0.000000
279.000000	76.609804	135.872966	9.257381	0.000000
280.000000	77.785701	136.331125	8.995341	0.000000
281.000000	78.998267	136.785059	8.739992	0.000000
282.000000	80.211043	137.239827	8.484599	0.000000
283.000000	81.424028	137.695429	8.229162	0.000000
284.000000	82.637221	138.151869	7.973681	0.000000
285.000000	83.850624	138.609149	7.718156	0.000000
286.000000	85.097771	139.062220	7.473748	0.000000
287.000000	86.345134	139.516126	7.229298	0.000000
288.000000	87.592711	139.970869	6.984805	0.000000
289.000000	88.840504	140.426453	6.740271	0.000000
290.000000	90.088512	140.882878	6.495694	0.000000
291.000000	91.367068	141.335085	6.266085	0.000000
292.000000	92.645844	141.788130	6.036436	0.000000
293.000000	93.924841	142.242014	5.806747	0.000000
294.000000	95.204059	142.696741	5.577019	0.000000
295.000000	96.483497	143.152312	5.347251	0.000000
296.000000	97.790066	143.603693	5.135720	0.000000
297.000000	99.096861	144.055913	4.924152	0.000000
298.000000	100.403881	144.508976	4.712548	0.000000
299.000000	101.711127	144.962883	4.500908	0.000000
300.000000	103.018599	145.417637	4.289231	0.000000
301.000000	104.349525	145.868179	4.098475	0.000000
302.000000	105.680682	146.319564	3.907685	0.000000
303.000000	107.012068	146.771793	3.716863	0.000000
304.000000	108.343684	147.224869	3.526008	0.000000
305.000000	109.675530	147.678794	3.335120	0.000000
306.000000	111.026857	148.128524	3.167242	0.000000
307.000000	112.378417	148.579098	2.999335	0.000000
308.000000	113.730211	149.030519	2.831399	0.000000
309.000000	115.082239	149.482789	2.663434	0.000000
310.000000	116.434500	149.935911	2.495439	0.000000
311.000000	117.801944	150.384829	2.351934	0.000000
312.000000	119.169625	150.834594	2.208404	0.000000
313.000000	120.537542	151.285208	2.064849	0.000000
314.000000	121.905696	151.736673	1.921269	0.000000
315.000000	123.274086	152.188994	1.777665	0.000000
316.000000	124.153658	152.634685	1.718201	0.000000
317.000000	125.034626	153.081435	1.658642	0.000000
318.000000	125.916994	153.529247	1.598990	0.000000
319.000000	126.800764	153.978125	1.539242	0.000000
320.000000	127.685941	154.428072	1.479399	0.000000
321.000000	128.568710	154.872875	1.425632	0.000000
322.000000	129.452885	155.318741	1.371779	0.000000
323.000000	130.338470	155.765673	1.317840	0.000000
324.000000	131.225469	156.213675	1.263815	0.000000
325.000000	132.113885	156.662751	1.209703	0.000000
326.000000	132.999178	157.106701	1.161682	0.000000
327.000000	133.885888	157.551717	1.113584	0.000000
328.000000	134.774018	157.997804	1.065410	0.000000
329.000000	135.663571	158.444966	1.017158	0.000000
330.000000	136.554550	158.893205	0.968828	0.000000
331.000000	137.441661	159.336298	0.926553	0.000000
332.000000	138.330196	159.780463	0.884211	0.000000
333.000000	139.220160	160.225702	0.841800	0.000000
334.000000	140.111555	160.672020	0.799321	0.000000
335.000000	141.004386	161.119421	0.756774	0.000000
336.000000	141.892568	161.561680	0.720194	0.000000
337.000000	142.782182	162.005015	0.683555	0.000000
338.000000	143.673232	162.449430	0.646857	0.000000
339.000000	144.565721	162.894928	0.610100	0.000000
340.000000	145.459654	163.341513	0.573284	0.000000
341.000000	146.348162	163.782949	0.542296	0.000000
342.000000	147.238109	164.225465	0.511257	0.000000
343.000000	148.129499	164.669066	0.480168	0.000000
344.000000	149.022334	165.113754	0.449029	0.000000
345.000000	149.916619	165.559535	0.417839	0.000000
346.000000	150.804606	166.000145	0.392282	0.000000
347.000000	151.694036	166.441840	0.366683	0.000000
348.000000	152.584914	166.884625	0.341043	0.000000
349.000000	153.477243	167.328501	0.315361	0.000000
350.000000	154.371026	167.773475	0.289637	0.000000
351.000000	155.257616	168.213271	0.269290	0.000000
352.000000	156.145653	168.654156	0.248910	0.000000
353.000000	157.035141	169.096135	0.228496	0.000000
354.000000	157.926084	169.539211	0.208049	0.000000
355.000000	158.818484	169.983389	0.187569	0.000000
356.000000	159.702655	170.422394	0.172141	0.000000
357.000000	160.588275	170.862494	0.156688	0.000000
358.000000	161.475348	171.303691	0.141209	0.000000
359.000000	162.363877	171.745991	0.125705	0.000000
360.000000	163.253867	172.189398	0.110175	0.000000
361.000000	164.134447	172.627611	0.099292	0.000000
362.000000	165.016476	173.066923	0.088391	0.000000
363.000000	165.899959	173.507338	0.077472	0.000000
364.000000	166.784898	173.948861	0.066534	0.000000
365.000000	167.671297	174.391495	0.055579	0.000000
366.000000	168.546882	174.828927	0.048760	0.000000
367.000000	169.423914	175.267463	0.041930	0.000000
368.000000	170.302397	175.707107	0.035088	0.000000
369.000000	171.182334	176.147864	0.028235	0.000000
370.000000	172.063729	176.589738	0.021371	0.000000
371.000000	172.932383	177.026388	0.017983	0.000000
372.000000	173.802478	177.464147	0.014590	0.000000
373.000000	174.674019	177.903019	0.011190	0.000000
374.000000	175.547008	178.343009	0.007786	0.000000
375.000000	176.421450	178.784121	0.004375	0.000000
376.000000	177.279981	179.220014	0.003506	0.000000
377.000000	178.139942	179.657021	0.002636	0.000000
378.000000	179.001338	180.095147	0.001764	0.000000
379.000000	179.864172	180.534395	0.000891	0.000000
380.000000	180.728447	180.974771	0.000016	0.000000
381.000000	181.174123	181.409906	0.000013	0.000000
382.000000	181.669096	181.846160	0.000010	0.000000
383.000000	182.165344	182.283539	0.000006	0.000000
384.000000	182.662872	182.722045	0.000003	0.000000
385.000000	183.161684	183.161684	0.000000	0.000000
386.000000	183.596060	183.596060	0.000000	0.000000
387.000000	184.031561	184.031561	0.000000	0.000000
388.000000	184.468191	184.468191	0.000000	0.000000
389.000000	184.905955	184.905955	0.000000	0.000000
390.000000	185.344856	185.344856	0.000000	0.000000
391.000000	185.778486	185.778486	0.000000	0.000000
392.000000	186.213246	186.213246	0.000000	0.000000
393.000000	186.649140	186.649140	0.000000	0.000000
394.000000	187.086174	187.086174	0.000000	0.000000
395.000000	187.524351	187.524351	0.000000	0.000000
396.000000	187.957247	187.957247	0.000000	0.000000
397.000000	188.391279	188.391279	0.000000	0.000000
398.000000	188.826451	188.826451	0.000000	0.000000
399.000000	189.262768	189.262768	0.000000	0.000000
400.000000	189.700234	189.700234	0.000000	0.000000
401.000000	190.132410	190.132410	0.000000	0.000000
402.000000	190.565727	190.565727	0.000000	0.000000
403.000000	191.000190	191.000190	0.000000	0.000000
404.000000	191.435804	191.435804	0.000000	0.000000
405.000000	191.872573	191.872573	0.000000	0.000000
406.000000	192.304014	192.304014	0.000000	0.000000
407.000000	192.736603	192.736603	0.000000	0.000000
408.000000	193.170343	193.170343	0.000000	0.000000
409.000000	193.605239	193.605239	0.000000	0.000000
410.000000	194.041296	194.041296	0.000000	0.000000
411.000000	194.472017	194.472017	0.000000	0.000000
412.000000	194.903890	194.903890	0.000000	0.000000
413.000000	195.336921	195.336921	0.000000	0.000000
414.000000	195.771114	195.771114	0.000000	0.000000
415.000000	196.206473	196.206473	0.000000	0.000000
416.000000	196.636487	196.636487	0.000000	0.000000
417.000000	197.067659	197.067659	0.000000	0.000000
418.000000	197.499994	197.499994	0.000000	0.000000
419.000000	197.933498	197.933498	0.000000	0.000000
420.000000	198.368174	198.368174	0.000000	0.000000
421.000000	198.797466	198.797466	0.000000	0.000000
422.000000	199.227922	199.227922	0.000000	0.000000
423.000000	199.659548	199.659548	0.000000	0.000000
424.000000	200.092348	200.092348	0.000000	0.000000
425.000000	200.526326	200.526326	0.000000	0.000000
426.000000	200.954925	200.954925	0.000000	0.000000
427.000000	201.384695	201.384695	0.000000	0.000000
428.000000	201.815640	201.815640	0.000000	0.000000
429.000000	202.247765	202.247765	0.000000	0.000000
430.000000	202.681075	202.681075	0.000000	0.000000
431.000000	203.108952	203.108952	0.000000	0.000000
432.000000	203.538006	203.538006	0.000000	0.000000
433.000000	203.968241	203.968241	0.000000	0.000000
434.000000	204.399663	204.399663	0.000000	0.000000
435.000000	204.832276	204.832276	0.000000	0.000000
436.000000	205.259474	205.259474	0.000000	0.000000
437.000000	205.687856	205.687856	0.000000	0.000000
438.000000	206.117425	206.117425	0.000000	0.000000
439.000000	206.548187	206.548187	0.000000	0.000000
440.000000	206.980147	206.980147	0.000000	0.000000
441.000000	207.406639	207.406639	0.000000	0.000000
442.000000	207.834319	207.834319	0.000000	0.000000
443.000000	208.263194	208.263194	0.000000	0.000000
444.000000	208.693268	208.693268	0.000000	0.000000
445.000000	209.124546	209.124546	0.000000	0.000000
446.000000	209.550360	209.550360	0.000000	0.000000
447.000000	209.977369	209.977369	0.000000	0.000000
448.000000	210.405579	210.405579	0.000000	0.000000
449.000000	210.834995	210.834995	0.000000	0.000000
450.000000	211.265621	211.265621	0.000000	0.000000
451.000000	211.690728	211.690728	0.000000	0.000000
452.000000	212.117037	212.117037	0.000000	0.000000
453.000000	212.544553	212.544553	0.000000	0.000000
454.000000	212.973281	212.973281	0.000000	0.000000
455.000000	213.403226	213.403226	0.000000	0.000000
456.000000	213.827656	213.827656	0.000000	0.000000
457.000000	214.253295	214.253295	0.000000	0.000000
458.000000	214.680147	214.680147	0.000000	0.000000
459.000000	215.108218	215.108218	0.000000	0.000000
460.000000	215.537514	215.537514	0.000000	0.000000
461.000000	215.961252	215.961252	0.000000	0.000000
462.000000	216.386206	216.386206	0.000000	0.000000
463.000000	216.812380	216.812380	0.000000	0.000000
464.000000	217.239780	217.239780	0.000000	0.000000
465.000000	217.668411	217.668411	0.000000	0.000000
466.000000	218.091458	218.091458	0.000000	0.000000
467.000000	218.515727	218.515727	0.000000	0.000000
468.000000	218.941224	218.941224	0.000000	0.000000
469.000000	219.367953	219.367953	0.000000	0.000000
470.000000	219.795920	219.795920	0.000000	0.000000
471.000000	220.218277	220.218277	0.000000	0.000000
472.000000	220.641862	220.641862	0.000000	0.000000
473.000000	221.066681	221.066681	0.000000	0.000000
474.000000	221.492740	221.492740	0.000000	0.000000
475.000000	221.920045	221.920045	0.000000	0.000000
476.000000	222.341726	222.341726	0.000000	0.000000
477.000000	222.764643	222.764643	0.000000	0.000000
478.000000	223.188801	223.188801	0.000000	0.000000
479.000000	223.614207	223.614207	0.000000	0.000000
480.000000	224.040864	224.040864	0.000000	0.000000
481.000000	224.461855	224.461855	0.000000	0.000000
482.000000	224.884089	224.884089	0.000000	0.000000
483.000000	225.307572	225.307572	0.000000	0.000000
484.000000	225.732308	225.732308	0.000000	0.000000
485.000000	226.158305	226.158305	0.000000	0.000000
486.000000	226.578606	226.578606	0.000000	0.000000
487.000000	227.000158	227.000158	0.000000	0.000000
488.000000	227.422965	227.422965	0.000000	0.000000
489.000000	227.847034	227.847034	0.000000	0.000000
490.000000	228.272370	228.272370	0.000000	0.000000
491.000000	228.691966	228.691966	0.000000	0.000000
492.000000	229.112820	229.112820	0.000000	0.000000
493.000000	229.534937	229.534937	0.000000	0.000000
494.000000	229.958322	229.958322	0.000000	0.000000
495.000000	230.382983	230.382983	0.000000	0.000000
496.000000	230.801905	230.801905	0.000000	0.000000
497.000000	231.222093	231.222093	0.000000	0.000000
498.000000	231.643552	231.643552	0.000000	0.000000
499.000000	232.066287	232.066287	0.000000	0.000000
500.000000	232.490304	232.490304	0.000000	0.000000
501.000000	232.908522	232.908522	0.000000	0.000000
502.000000	233.328013	233.328013	0.000000	0.000000
503.000000	233.748782	233.748782	0.000000	0.000000
504.000000	234.170835	234.170835	0.000000	0.000000
505.000000	234.594178	234.594178	0.000000	0.000000
506.000000	235.011691	235.011691	0.000000	0.000000
507.000000	235.430485	235.430485	0.000000	0.000000
508.000000	235.850565	235.850565	0.000000	0.000000
509.000000	236.271936	236.271936	0.000000	0.000000
510.000000	236.694606	236.694606	0.000000	0.000000
511.000000	237.111415	237.111415	0.000000	0.000000
512.000000	237.529512	237.529512	0.000000	0.000000
513.000000	237.948902	237.948902	0.000000	0.000000
514.000000	238.369593	238.369593	0.000000	0.000000
515.000000	238.791589	238.791589	0.000000	0.000000
516.000000	239.207693	239.207693	0.000000	0.000000
517.000000	239.625094	239.625094	0.000000	0.000000
518.000000	240.043796	240.043796	0.000000	0.000000
519.000000	240.463805	240.463805	0.000000	0.000000
520.000000	240.885129	240.885129	0.000000	0.000000
521.000000	241.300529	241.300529	0.000000	0.000000
522.000000	241.717233	241.717233	0.000000	0.000000
523.000000	242.135246	242.135246	0.000000	0.000000
524.000000	242.554575	242.554575	0.000000	0.000000
525.000000	242.975227	242.975227	0.000000	0.000000
526.000000	243.389906	243.389906	0.000000	0.000000
527.000000	243.805897	243.805897	0.000000	0.000000
528.000000	244.223205	244.223205	0.000000	0.000000
529.000000	244.641838	244.641838	0.000000	0.000000
530.000000	245.061801	245.061801	0.000000	0.000000
531.000000	245.475742	245.475742	0.000000	0.000000
532.000000	245.891002	245.891002	0.000000	0.000000
533.000000	246.307589	246.307589	0.000000	0.000000
534.000000	246.725508	246.725508	0.000000	0.000000
535.000000	247.144766	247.144766	0.000000	0.000000
536.000000	247.557985	247.557985	0.000000	0.000000
537.000000	247.972532	247.972532	0.000000	0.000000
538.000000	248.388413	248.388413	0.000000	0.000000
539.000000	248.805636	248.805636	0.000000	0.000000
540.000000	249.224205	249.224205	0.000000	0.000000
541.000000	249.636668	249.636668	0.000000	0.000000
542.000000	250.050467	250.050467	0.000000	0.000000
543.000000	250.465608	250.465608	0.000000	0.000000
544.000000	250.882099	250.882099	0.000000	0.000000
545.000000	251.299946	251.299946	0.000000	0.000000
546.000000	251.711668	251.711668	0.000000	0.000000
547.000000	252.124735	252.124735	0.000000	0.000000
548.000000	252.539153	252.539153	0.000000	0.000000
549.000000	252.954930	252.954930	0.000000	0.000000
550.000000	253.372071	253.372071	0.000000	0.000000
551.000000	253.783034	253.783034	0.000000	0.000000
552.000000	254.195351	254.195351	0.000000	0.000000
553.000000	254.609028	254.609028	0.000000	0.000000
554.000000	255.024072	255.024072	0.000000	0.000000
555.000000	255.440489	255.440489	0.000000	0.000000
556.000000	255.850675	255.850675	0.000000	0.000000
557.000000	256.262223	256.262223	0.000000	0.000000
558.000000	256.675140	256.675140	0.000000	0.000000
559.000000	257.089433	257.089433	0.000000	0.000000
560.000000	257.505108	257.505108	0.000000	0.000000
561.000000	257.914515	257.914515	0.000000	0.000000
562.000000	258.325293	258.325293	0.000000	0.000000
563.000000	258.737449	258.737449	0.000000	0.000000
564.000000	259.150989	259.150989	0.000000	0.000000
565.000000	259.565920	259.565920	0.000000	0.000000
566.000000	259.974547	259.974547	0.000000	0.000000
567.000000	260.384553	260.384553	0.000000	0.000000
568.000000	260.795945	260.795945	0.000000	0.000000
569.000000	261.208732	261.208732	0.000000	0.000000
570.000000	261.622919	261.622919	0.000000	0.000000
571.000000	262.030726	262.030726	0.000000	0.000000
572.000000	262.439923	262.439923	0.000000	0.000000
573.000000	262.850515	262.850515	0.000000	0.000000
574.000000	263.262510	263.262510	0.000000	0.000000
575.000000	263.675915	263.675915	0.000000	0.000000
576.000000	264.082919	264.082919	0.000000	0.000000
577.000000	264.491321	264.491321	0.000000	0.000000
578.000000	264.901128	264.901128	0.000000	0.000000
579.000000	265.312348	265.312348	0.000000	0.000000
580.000000	265.724987	265.724987	0.000000	0.000000
581.000000	266.131167	266.131167	0.000000	0.000000
582.000000	266.538754	266.538754	0.000000	0.000000
583.000000	266.947756	266.947756	0.000000	0.000000
584.000000	267.358179	267.358179	0.000000	0.000000
585.000000	267.770032	267.770032	0.000000	0.000000
586.000000	268.175348	268.175348	0.000000	0.000000
587.000000	268.582081	268.582081	0.000000	0.000000
588.000000	268.990237	268.990237	0.000000	0.000000
589.000000	269.399825	269.399825	0.000000	0.000000
590.000000	269.810852	269.810852	0.000000	0.000000
591.000000	270.215318	270.215318	0.000000	0.000000
592.000000	270.621211	270.621211	0.000000	0.000000
593.000000	271.028537	271.028537	0.000000	0.000000
594.000000	271.437304	271.437304	0.000000	0.000000
595.000000	271.847520	271.847520	0.000000	0.000000
596.000000	272.251096	272.251096	0.000000	0.000000
597.000000	272.656108	272.656108	0.000000	0.000000
598.000000	273.062563	273.062563	0.000000	0.000000
599.000000	273.470468	273.470468	0.000000	0.000000
600.000000	273.879832	273.879832	0.000000	0.000000
601.000000	274.282532	274.282532	0.000000	0.000000
602.000000	274.686676	274.686676	0.000000	0.000000
603.000000	275.092274	275.092274	0.000000	0.000000
604.000000	275.499332	275.499332	0.000000	0.000000
605.000000	275.907859	275.907859	0.000000	0.000000
606.000000	276.309639	276.309639	0.000000	0.000000
607.000000	276.712875	276.712875	0.000000	0.000000
608.000000	277.117573	277.117573	0.000000	0.000000
609.000000	277.523741	277.523741	0.000000	0.000000
610.000000	277.931389	277.931389	0.000000	0.000000
611.000000	278.332225	278.332225	0.000000	0.000000
612.000000	278.734526	278.734526	0.000000	0.000000
613.000000	279.138299	279.138299	0.000000	0.000000
614.000000	279.543553	279.543553	0.000000	0.000000
615.000000	279.950297	279.950297	0.000000	0.000000
616.000000	280.350201	280.350201	0.000000	0.000000
617.000000	280.751581	280.751581	0.000000	0.000000
618.000000	281.154443	281.154443	0.000000	0.000000
619.000000	281.558797	281.558797	0.000000	0.000000
620.000000	281.964650	281.964650	0.000000	0.000000
621.000000	282.363578	282.363578	0.000000	0.000000
622.000000	282.763991	282.763991	0.000000	0.000000
623.000000	283.165897	283.165897	0.000000	0.000000
624.000000	283.569304	283.569304	0.000000	0.000000
625.000000	283.974221	283.974221	0.000000	0.000000
626.000000	284.372145	284.372145	0.000000	0.000000
627.000000	284.771564	284.771564	0.000000	0.000000
628.000000	285.172487	285.172487	0.000000	0.000000
629.000000	285.574921	285.574921	0.000000	0.000000
630.000000	285.978876	285.978876	0.000000	0.000000
631.000000	286.375788	286.375788	0.000000	0.000000
632.000000	286.774205	286.774205	0.000000	0.000000
633.000000	287.174135	287.174135	0.000000	0.000000
634.000000	287.575589	287.575589	0.000000	0.000000
635.000000	287.978574	287.978574	0.000000	0.000000
636.000000	288.374444	288.374444	0.000000	0.000000
637.000000	288.771830	288.771830	0.000000	0.000000
638.000000	289.170741	289.170741	0.000000	0.000000
639.000000	289.571185	289.571185	0.000000	0.000000
640.000000	289.973171	289.973171	0.000000	0.000000
641.000000	290.367990	290.367990	0.000000	0.000000
642.000000	290.764336	290.764336	0.000000	0.000000
643.000000	291.162217	291.162217	0.000000	0.000000
644.000000	291.561642	291.561642	0.000000	0.000000
645.000000	291.962620	291.962620	0.000000	0.000000
646.000000	292.356318	292.356318	0.000000	0.000000
647.000000	292.751552	292.751552	0.000000	0.000000
648.000000	293.148332	293.148332	0.000000	0.000000
649.000000	293.546667	293.546667	0.000000	0.000000
650.000000	293.946565	293.946565	0.000000	0.000000
651.000000	294.339170	294.339170	0.000000	0.000000
652.000000	294.733321	294.733321	0.000000	0.000000
653.000000	295.129030	295.129030	0.000000	0.000000
654.000000	295.526304	295.526304	0.000000	0.000000
655.000000	295.925154	295.925154	0.000000	0.000000
656.000000	296.316612	296.316612	0.000000	0.000000
657.000000	296.709628	296.709628	0.000000	0.000000
658.000000	297.104212	297.104212	0.000000	0.000000
659.000000	297.500373	297.500373	0.000000	0.000000
660.000000	297.898121	297.898121	0.000000	0.000000
661.000000	298.948157	298.948157	0.000000	0.000000
662.000000	300.002416	300.002416	0.000000	0.000000
663.000000	301.060923	301.060923	0.000000	0.000000
664.000000	302.123704	302.123704	0.000000	0.000000
665.000000	303.190785	303.190785	0.000000	0.000000
666.000000	304.262191	304.262191	0.000000	0.000000
667.000000	305.337950	305.337950	0.000000	0.000000
668.000000	306.418087	306.418087	0.000000	0.000000
669.000000	307.502630	307.502630	0.000000	0.000000
670.000000	308.591606	308.591606	0.000000	0.000000
671.000000	309.685041	309.685041	0.000000	0.000000
672.000000	310.782964	310.782964	0.000000	0.000000
673.000000	311.885402	311.885402	0.000000	0.000000
674.000000	312.992382	312.992382	0.000000	0.000000
675.000000	314.103934	314.103934	0.000000	0.000000
676.000000	315.220085	315.220085	0.000000	0.000000
677.000000	316.340863	316.340863	0.000000	0.000000
678.000000	317.466299	317.466299	0.000000	0.000000
679.000000	318.596421	318.596421	0.000000	0.000000
680.000000	319.731258	319.731258	0.000000	0.000000
681.000000	320.870839	320.870839	0.000000	0.000000
682.000000	322.015195	322.015195	0.000000	0.000000
683.000000	323.164356	323.164356	0.000000	0.000000
684.000000	324.318352	324.318352	0.000000	0.000000
685.000000	325.477214	325.477214	0.000000	0.000000
686.000000	326.640972	326.640972	0.000000	0.000000
687.000000	327.809658	327.809658	0.000000	0.000000
688.000000	328.983302	328.983302	0.000000	0.000000
689.000000	330.161937	330.161937	0.000000	0.000000
690.000000	331.345594	331.345594	0.000000	0.000000
691.000000	332.534306	332.534306	0.000000	0.000000
692.000000	333.728105	333.728105	0.000000	0.000000
693.000000	334.927024	334.927024	0.000000	0.000000
694.000000	336.131096	336.131096	0.000000	0.000000
695.000000	337.340353	337.340353	0.000000	0.000000
696.000000	338.554831	338.554831	0.000000	0.000000
697.000000	339.774561	339.774561	0.000000	0.000000
698.000000	340.999580	340.999580	0.000000	0.000000
699.000000	342.229920	342.229920	0.000000	0.000000
700.000000	343.465618	343.465618	0.000000	0.000000


==> anc/Fig6_T_vs_time_0_20.txt <==
# # Figure 6: Time evolution of temperature in PbPb (5.02 TeV)
# # Rapidity: 2.5 < y < 4
# # Centrality: 0–20 %
# # Columns:
# # 1: Time t [fm/c]
# # 2: Temperature T(t) [MeV]
# 
0.000000	563.477281
0.100000	507.003104
0.200000	468.197303
0.300000	439.125598
0.400000	416.135078
0.500000	397.264534
0.600000	381.348038
0.700000	367.640296
0.800000	355.638265
0.900000	344.987195
1.000000	335.429679
1.100000	326.771953
1.200000	318.865824
1.300000	311.595370
1.400000	304.868412
1.500000	298.610574
1.600000	292.761070
1.700000	287.270176
1.800000	282.094910
1.900000	277.200743
2.000000	272.557567
2.100000	268.139731
2.200000	263.925185
2.300000	259.894839
2.400000	256.032079
2.500000	252.322367
2.600000	248.752938
2.700000	245.312507
2.800000	241.991087
2.900000	238.779796
3.000000	235.670704
3.100000	232.656710
3.200000	229.731946
3.300000	226.889632
3.400000	224.125302
3.500000	221.434179
3.600000	218.811977
3.700000	216.254834
3.800000	213.759233
3.900000	211.321959
4.000000	208.940072
4.100000	206.610879
4.200000	204.331902
4.300000	202.100864
4.400000	199.915663
4.500000	197.774360
4.600000	195.675158
4.700000	193.616396
4.800000	191.596526
4.900000	189.614113
5.000000	187.667818
5.100000	185.756450
5.200000	183.876530
5.300000	182.023975
5.400000	180.197825
5.500000	180.000000
5.600000	180.000000
5.700000	180.000000
5.800000	180.000000
5.900000	180.000000
6.000000	180.000000
6.100000	180.000000
6.200000	180.000000
6.300000	180.000000
6.400000	180.000000
6.500000	180.000000
6.600000	180.000000
6.700000	180.000000
6.800000	180.000000
6.900000	180.000000
7.000000	180.000000
7.100000	180.000000
7.200000	180.000000
7.300000	180.000000
7.400000	180.000000
7.500000	180.000000
7.600000	180.000000
7.700000	180.000000
7.800000	180.000000
7.900000	178.449108
8.000000	176.876739
8.100000	175.325116
8.200000	173.794203
8.300000	172.283960
8.400000	170.794336
8.500000	169.325279
8.600000	167.876727
8.700000	166.448613
8.800000	165.040861
8.900000	163.653389
9.000000	162.286107
9.100000	160.938919
9.200000	159.611720
9.300000	158.304395
9.400000	157.016825
9.500000	155.748880
9.600000	154.500424
9.700000	153.271311
9.800000	152.061388
9.900000	150.870494
10.000000	149.698457
10.100000	148.545101
10.200000	147.410239
10.300000	146.293676
10.400000	145.195210
10.500000	144.114629
10.600000	143.051715
10.700000	142.006240
10.800000	140.977970
10.900000	139.966660
11.000000	138.972060
11.100000	137.993910
11.200000	137.031944
11.300000	136.085888
11.400000	135.155457
11.500000	134.240364
11.600000	133.340311
11.700000	132.454992
11.800000	131.584096
11.900000	130.727303
12.000000	129.884287
12.100000	129.054714
12.200000	128.238244
12.300000	127.434528
12.400000	126.643214
12.500000	125.863940
12.600000	125.096339
12.700000	124.340036
12.800000	123.594651
12.900000	122.859797
13.000000	122.135082
13.100000	121.420105
13.200000	120.714463
13.300000	120.017744
13.400000	119.329531
13.500000	118.649401
13.600000	117.976927
13.700000	117.311674
13.800000	116.653203
13.900000	116.001069
14.000000	115.354823
14.100000	114.714008
14.200000	114.078166
14.300000	113.446830
14.400000	112.819530
14.500000	112.195792


==> anc/Fig6_T_vs_time_20_40.txt <==
# # Figure 6: Time evolution of temperature in PbPb (5.02 TeV)
# # Rapidity: 2.5 < y < 4
# # Centrality: 20–40 %
# # Columns:
# # 1: Time t [fm/c]
# # 2: Temperature T(t) [MeV]
# 
0.000000	460.124733
0.100000	422.151106
0.200000	394.269241
0.300000	372.511850
0.400000	354.822603
0.500000	340.007525
0.600000	327.317605
0.700000	316.253489
0.800000	306.467506
0.900000	297.708643
1.000000	289.790305
1.100000	282.570879
1.200000	275.939221
1.300000	269.808379
1.400000	264.108173
1.500000	258.781552
1.600000	253.781565
1.700000	249.069181
1.800000	244.611635
1.900000	240.381217
2.000000	236.354310
2.100000	232.510648
2.200000	228.833236
2.300000	225.305936
2.400000	221.916212
2.500000	218.652311
2.600000	215.504035
2.700000	212.462378
2.800000	209.519354
2.900000	206.667857
3.000000	203.901546
3.100000	201.214745
3.200000	198.602357
3.300000	196.059795
3.400000	193.582919
3.500000	191.167983
3.600000	188.811590
3.700000	186.510675
3.800000	184.261104
3.900000	182.054735
4.000000	180.000000
4.100000	180.000000
4.200000	180.000000
4.300000	180.000000
4.400000	180.000000
4.500000	180.000000
4.600000	180.000000
4.700000	180.000000
4.800000	180.000000
4.900000	180.000000
5.000000	180.000000
5.100000	180.000000
5.200000	180.000000
5.300000	180.000000
5.400000	180.000000
5.500000	180.000000
5.600000	180.000000
5.700000	180.000000
5.800000	180.000000
5.900000	180.000000
6.000000	180.000000
6.100000	178.480540
6.200000	176.620870
6.300000	174.789207
6.400000	172.985490
6.500000	171.209652
6.600000	169.461621
6.700000	167.741319
6.800000	166.048659
6.900000	164.383546
7.000000	162.745875
7.100000	161.135528
7.200000	159.552377
7.300000	157.996278
7.400000	156.467078
7.500000	154.964605
7.600000	153.488674
7.700000	152.039085
7.800000	150.615622
7.900000	149.218050
8.000000	147.846120
8.100000	146.499565
8.200000	145.178100
8.300000	143.881423
8.400000	142.609214
8.500000	141.361134
8.600000	140.136827
8.700000	138.935917
8.800000	137.758012
8.900000	136.602700
9.000000	135.469550
9.100000	134.358114
9.200000	133.267924
9.300000	132.198496
9.400000	131.149324
9.500000	130.119887
9.600000	129.109644
9.700000	128.118037
9.800000	127.144489
9.900000	126.188406
10.000000	125.249176
10.100000	124.326169
10.200000	123.418739
10.300000	122.526222
10.400000	121.647937
10.500000	120.783186
10.600000	119.931254
10.700000	119.091411
10.800000	118.262910


==> anc/Fig6_T_vs_time_40_60.txt <==
# # Figure 6: Time evolution of temperature in PbPb (5.02 TeV)
# # Rapidity: 2.5 < y < 4
# # Centrality: 40–60 %
# # Columns:
# # 1: Time t [fm/c]
# # 2: Temperature T(t) [MeV]
# 
0.000000	349.656907
0.100000	327.079314
0.200000	309.352160
0.300000	294.878511
0.400000	282.718624
0.500000	272.275781
0.600000	263.150599
0.700000	255.063214
0.800000	247.810884
0.900000	241.242472
1.000000	235.242635
1.100000	229.722066
1.200000	224.608719
1.300000	219.846239
1.400000	215.387929
1.500000	211.195527
1.600000	207.237218
1.700000	203.486318
1.800000	199.920267
1.900000	196.519851
2.000000	193.268606
2.100000	190.152337
2.200000	187.158747
2.300000	184.275882
2.400000	181.485318
2.500000	180.000000
2.600000	180.000000
2.700000	180.000000
2.800000	180.000000
2.900000	180.000000
3.000000	180.000000
3.100000	180.000000
3.200000	180.000000
3.300000	180.000000
3.400000	180.000000
3.500000	180.000000
3.600000	180.000000
3.700000	180.000000
3.800000	180.000000
3.900000	180.000000
4.000000	180.000000
4.100000	180.000000
4.200000	178.190393
4.300000	175.980256
4.400000	173.810833
4.500000	171.681639
4.600000	169.592232
4.700000	167.542201
4.800000	165.531163
4.900000	163.558756
5.000000	161.624630
5.100000	159.728442
5.200000	157.869854
5.300000	156.048524
5.400000	154.264103
5.500000	152.516234
5.600000	150.804545
5.700000	149.128643
5.800000	147.488119
5.900000	145.882537
6.000000	144.311438
6.100000	142.774329
6.200000	141.270693
6.300000	139.799974
6.400000	138.361587
6.500000	136.954906
6.600000	135.579271
6.700000	134.233981
6.800000	132.918296
6.900000	131.631434
7.000000	130.372572
7.100000	129.140844
7.200000	127.935341
7.300000	126.755109


==> anc/Fig6_T_vs_time_60_90.txt <==
# # Figure 6: Time evolution of temperature in PbPb (5.02 TeV)
# # Rapidity: 2.5 < y < 4
# # Centrality: 60–90 %
# # Columns:
# # 1: Time t [fm/c]
# # 2: Temperature T(t) [MeV]
# 
0.000000	186.920296
0.100000	180.064650
0.200000	180.000000
0.300000	180.000000
0.400000	180.000000
0.500000	180.000000
0.600000	180.000000
0.700000	180.000000
0.800000	180.000000
0.900000	180.000000
1.000000	178.293024
1.100000	174.750537
1.200000	171.397722
1.300000	168.215755
1.400000	165.188539
1.500000	162.302230
1.600000	159.544854
1.700000	156.905997
1.800000	154.376553
1.900000	151.948518
2.000000	149.614820
2.100000	147.369169
2.200000	145.205941
2.300000	143.120067


==> anc/Fig7_left_Jpsi_eq.txt <==
# t(fm/c)	R_AA_eq
0.80	0.135803
0.90	0.150341
1.00	0.164656
1.10	0.178771
1.20	0.194601
1.30	0.214982
1.40	0.235991
1.50	0.257548
1.60	0.279510
1.70	0.301649
1.80	0.323602
1.90	0.344845
2.00	0.365337
2.10	0.384031
2.20	0.399514
2.30	0.410836
2.40	0.417350
2.50	0.418975
2.60	0.416350
2.70	0.420545
2.80	0.426011
2.90	0.430765
3.00	0.436435
3.10	0.444321
3.20	0.455311
3.30	0.469919
3.40	0.488389
3.50	0.510802
3.60	0.533484
3.70	0.556900
3.80	0.583634
3.90	0.613555
4.00	0.646575
4.10	0.682648
4.20	0.721768
4.30	0.763965
4.40	0.809299
4.50	0.857860
4.60	0.909763
4.70	0.965148
4.80	1.024177
4.90	1.087031
5.00	1.154005
5.10	1.225529
5.20	1.301917
5.30	1.286776
5.40	1.255168
5.50	1.224570
5.60	1.194931
5.70	1.166205
5.80	1.138348
5.90	1.111320
6.00	1.085084
6.10	1.059606
6.20	1.034854
6.30	1.010798
6.40	0.987411
6.50	0.964666
6.60	0.942541
6.70	0.921011
6.80	0.900055
6.90	0.879655
7.00	0.859789
7.10	0.840442
7.20	0.821595
7.30	0.803233
7.40	0.785340
7.50	0.767902
7.60	0.750905
7.70	0.734335
7.80	0.718181
7.90	0.742989
8.00	0.769760
8.10	0.797357
8.20	0.825787
8.30	0.855059
8.40	0.885180
8.50	0.916155
8.60	0.947986
8.70	0.980675
8.80	1.014222
8.90	1.048625
9.00	1.083880
9.10	1.119980
9.20	1.156919
9.30	1.194685
9.40	1.233266
9.50	1.272649
9.60	1.312815
9.70	1.353748
9.80	1.395425
9.90	1.437825
10.00	1.480922
10.10	1.524689
10.20	1.569098
10.30	1.614119
10.40	1.659719
10.50	1.705865
10.60	1.752523
10.70	1.799656
10.80	1.847228
10.90	1.895200
11.00	1.943535
11.10	1.992193
11.20	2.041136
11.30	2.090326
11.40	2.139722
11.50	2.189289
11.60	2.238988
11.70	2.288783
11.80	2.338639
11.90	2.388523
12.00	2.438404
12.10	2.488250
12.20	2.538035
12.30	2.587733
12.40	2.637321
12.50	2.686779
12.60	2.736089
12.70	2.785239
12.80	2.834216
12.90	2.883014
13.00	2.931627
13.10	2.980055
13.20	3.028301
13.30	3.076371
13.40	3.124277
13.50	3.172032
13.60	3.219655
13.70	3.267167
13.80	3.314594
13.90	3.361966
14.00	3.409317
14.10	3.456683
14.20	3.504106
14.30	3.551631
14.40	3.599306


==> anc/Fig7_left_Jpsi_prim.txt <==
# t(fm/c)	R_AA_prim
0.00	0.700381
0.10	0.695858
0.20	0.683367
0.30	0.664277
0.40	0.639790
0.50	0.611013
0.60	0.579064
0.70	0.545542
0.80	0.511403
0.90	0.477304
1.00	0.443759
1.10	0.412192
1.20	0.383502
1.30	0.357670
1.40	0.334413
1.50	0.313391
1.60	0.294328
1.70	0.276991
1.80	0.261196
1.90	0.246774
2.00	0.233596
2.10	0.221672
2.20	0.211010
2.30	0.201441
2.40	0.192829
2.50	0.185052
2.60	0.178012
2.70	0.171683
2.80	0.166096
2.90	0.161173
3.00	0.156812
3.10	0.152948
3.20	0.149509
3.30	0.146454
3.40	0.143725
3.50	0.141281
3.60	0.139090
3.70	0.137130
3.80	0.135377
3.90	0.133803
4.00	0.132390
4.10	0.131121
4.20	0.129978
4.30	0.128946
4.40	0.128011
4.50	0.127166
4.60	0.126408
4.70	0.125725
4.80	0.125099
4.90	0.124527
5.00	0.124023
5.10	0.123557
5.20	0.123132
5.30	0.122739
5.40	0.122332
5.50	0.121943
5.60	0.121536
5.70	0.121146
5.80	0.120737
5.90	0.120345
6.00	0.119933
6.10	0.119546
6.20	0.119132
6.30	0.118747
6.40	0.118340
6.50	0.117949
6.60	0.117545
6.70	0.117142
6.80	0.116758
6.90	0.116349
7.00	0.115961
7.10	0.115569
7.20	0.115163
7.30	0.114782
7.40	0.114390
7.50	0.113993
7.60	0.113612
7.70	0.113224
7.80	0.112826
7.90	0.112463
8.00	0.112109
8.10	0.111758
8.20	0.111446
8.30	0.111145
8.40	0.110853
8.50	0.110564
8.60	0.110317
8.70	0.110064
8.80	0.109819
8.90	0.109588
9.00	0.109379
9.10	0.109175
9.20	0.108960
9.30	0.108772
9.40	0.108593
9.50	0.108429
9.60	0.108241
9.70	0.108079
9.80	0.107927
9.90	0.107789
10.00	0.107644
10.10	0.107489
10.20	0.107360
10.30	0.107242
10.40	0.107119
10.50	0.106998
10.60	0.106876
10.70	0.106757
10.80	0.106669
10.90	0.106567
11.00	0.106462
11.10	0.106364
11.20	0.106252
11.30	0.106177
11.40	0.106104
11.50	0.106019
11.60	0.105932
11.70	0.105839
11.80	0.105763
11.90	0.105696
12.00	0.105624
12.10	0.105567
12.20	0.105497
12.30	0.105415
12.40	0.105337
12.50	0.105294
12.60	0.105239
12.70	0.105185
12.80	0.105128
12.90	0.105065
13.00	0.105000
13.10	0.104937
13.20	0.104904
13.30	0.104863
13.40	0.104818
13.50	0.104771
13.60	0.104712
13.70	0.104670
13.80	0.104611
13.90	0.104564
14.00	0.104540
14.10	0.104511
14.20	0.104478
14.30	0.104438
14.40	0.104388
14.50	0.104342


==> anc/Fig7_left_Jpsi_reg.txt <==
# t(fm/c)	R_AA_reg
0.00	0.000000
0.10	0.000000
0.20	0.000000
0.30	0.000000
0.40	0.000000
0.50	0.000000
0.60	0.000000
0.70	0.000000
0.80	0.001758
0.90	0.012073
1.00	0.023222
1.10	0.034539
1.20	0.045473
1.30	0.056159
1.40	0.066656
1.50	0.076987
1.60	0.087162
1.70	0.097181
1.80	0.107026
1.90	0.116667
2.00	0.126058
2.10	0.135140
2.20	0.143830
2.30	0.152038
2.40	0.159672
2.50	0.166657
2.60	0.172950
2.70	0.178533
2.80	0.183465
2.90	0.187789
3.00	0.191582
3.10	0.198094
3.20	0.205501
3.30	0.212047
3.40	0.217886
3.50	0.223138
3.60	0.227922
3.70	0.232387
3.80	0.236595
3.90	0.240594
4.00	0.244407
4.10	0.248063
4.20	0.251574
4.30	0.254959
4.40	0.258220
4.50	0.261376
4.60	0.264425
4.70	0.267377
4.80	0.270233
4.90	0.272996
5.00	0.275674
5.10	0.278263
5.20	0.280769
5.30	0.281495
5.40	0.282038
5.50	0.282875
5.60	0.283779
5.70	0.285177
5.80	0.286492
5.90	0.288102
6.00	0.289630
6.10	0.291521
6.20	0.293324
6.30	0.295069
6.40	0.296724
6.50	0.298792
6.60	0.300292
6.70	0.302189
6.80	0.304028
6.90	0.305793
7.00	0.307469
7.10	0.309579
7.20	0.311103
7.30	0.312548
7.40	0.314441
7.50	0.315738
7.60	0.317467
7.70	0.319136
7.80	0.320720
7.90	0.321752
8.00	0.323255
8.10	0.324739
8.20	0.326182
8.30	0.327615
8.40	0.329019
8.50	0.330419
8.60	0.331785
8.70	0.333151
8.80	0.334482
8.90	0.335815
9.00	0.337633
9.10	0.338922
9.20	0.340211
9.30	0.341477
9.40	0.343262
9.50	0.344511
9.60	0.345739
9.70	0.346969
9.80	0.348696
9.90	0.349893
10.00	0.351606
10.10	0.352781
10.20	0.353952
10.30	0.355643
10.40	0.356777
10.50	0.358443
10.60	0.359564
10.70	0.361203
10.80	0.362290
10.90	0.363919
11.00	0.364978
11.10	0.366589
11.20	0.367635
11.30	0.369233
11.40	0.370239
11.50	0.371804
11.60	0.372793
11.70	0.374337
11.80	0.375287
11.90	0.376813
12.00	0.378323
12.10	0.379238
12.20	0.380715
12.30	0.381626
12.40	0.383094
12.50	0.384541
12.60	0.385391
12.70	0.386820
12.80	0.388249
12.90	0.389057
13.00	0.390447
13.10	0.391825
13.20	0.392584
13.30	0.393949
13.40	0.395295
13.50	0.395989
13.60	0.397323
13.70	0.398641
13.80	0.399326
13.90	0.400606
14.00	0.401885
14.10	0.402510
14.20	0.403768
14.30	0.405002
14.40	0.406244
14.50	0.406799


==> anc/Fig7_left_psi2S_eq.txt <==
# t(fm/c)	R_AA_eq
5.50	0.403467
5.60	0.393702
5.70	0.384237
5.80	0.375059
5.90	0.366154
6.00	0.357510
6.10	0.349115
6.20	0.340960
6.30	0.333034
6.40	0.325329
6.50	0.317835
6.60	0.310545
6.70	0.303452
6.80	0.296547
6.90	0.289826
7.00	0.283281
7.10	0.276906
7.20	0.270696
7.30	0.264646
7.40	0.258751
7.50	0.253006
7.60	0.247406
7.70	0.241946
7.80	0.236624
7.90	0.237966
8.00	0.239444
8.10	0.240858
8.20	0.242205
8.30	0.243482
8.40	0.244686
8.50	0.245814
8.60	0.246865
8.70	0.247836
8.80	0.248724
8.90	0.249526
9.00	0.250242
9.10	0.250869
9.20	0.251405
9.30	0.251849
9.40	0.252198
9.50	0.252452
9.60	0.252610
9.70	0.252671
9.80	0.252633
9.90	0.252498
10.00	0.252263
10.10	0.251930
10.20	0.251498
10.30	0.250969
10.40	0.250341
10.50	0.249617
10.60	0.248797
10.70	0.247883
10.80	0.246876
10.90	0.245778
11.00	0.244590
11.10	0.243315
11.20	0.241954
11.30	0.240511
11.40	0.238987
11.50	0.237385
11.60	0.235708
11.70	0.233959
11.80	0.232140
11.90	0.230255
12.00	0.228306
12.10	0.226297
12.20	0.224230
12.30	0.222109
12.40	0.219937
12.50	0.217717
12.60	0.215452
12.70	0.213144
12.80	0.210798
12.90	0.208415
13.00	0.205999
13.10	0.203552
13.20	0.201078
13.30	0.198577
13.40	0.196054
13.50	0.193509
13.60	0.190946
13.70	0.188366
13.80	0.185772
13.90	0.183164
14.00	0.180545
14.10	0.177916
14.20	0.175279
14.30	0.172634
14.40	0.169983


==> anc/Fig7_left_psi2S_prim.txt <==
# t(fm/c)	R_AA_prim
0.00	0.700381
0.10	0.692975
0.20	0.672657
0.30	0.642003
0.40	0.603396
0.50	0.559077
0.60	0.511114
0.70	0.461368
0.80	0.411447
0.90	0.362690
1.00	0.316157
1.10	0.272638
1.20	0.232669
1.30	0.196563
1.40	0.164441
1.50	0.136263
1.60	0.111871
1.70	0.091018
1.80	0.073403
1.90	0.058689
2.00	0.046533
2.10	0.036807
2.20	0.029215
2.30	0.023265
2.40	0.018586
2.50	0.014893
2.60	0.011969
2.70	0.009646
2.80	0.007795
2.90	0.006315
3.00	0.005129
3.10	0.004176
3.20	0.003409
3.30	0.002788
3.40	0.002286
3.50	0.001879
3.60	0.001547
3.70	0.001278
3.80	0.001059
3.90	0.000880
4.00	0.000734
4.10	0.000613
4.20	0.000514
4.30	0.000432
4.40	0.000364
4.50	0.000307
4.60	0.000260
4.70	0.000221
4.80	0.000188
4.90	0.000161
5.00	0.000138
5.10	0.000118
5.20	0.000101
5.30	0.000087
5.40	0.000076
5.50	0.000066
5.60	0.000057
5.70	0.000050
5.80	0.000044
5.90	0.000039
6.00	0.000035
6.10	0.000031
6.20	0.000028
6.30	0.000025
6.40	0.000022
6.50	0.000020
6.60	0.000018
6.70	0.000016
6.80	0.000015
6.90	0.000014
7.00	0.000012
7.10	0.000011
7.20	0.000011
7.30	0.000010
7.40	0.000009
7.50	0.000008
7.60	0.000008
7.70	0.000007
7.80	0.000007
7.90	0.000006
8.00	0.000006
8.10	0.000005
8.20	0.000005
8.30	0.000005
8.40	0.000005
8.50	0.000004
8.60	0.000004
8.70	0.000004
8.80	0.000004
8.90	0.000004
9.00	0.000004
9.10	0.000003
9.20	0.000003
9.30	0.000003
9.40	0.000003
9.50	0.000003
9.60	0.000003
9.70	0.000003
9.80	0.000003
9.90	0.000003
10.00	0.000003
10.10	0.000003
10.20	0.000003
10.30	0.000003
10.40	0.000003
10.50	0.000002
10.60	0.000002
10.70	0.000002
10.80	0.000002
10.90	0.000002
11.00	0.000002
11.10	0.000002
11.20	0.000002
11.30	0.000002
11.40	0.000002
11.50	0.000002
11.60	0.000002
11.70	0.000002
11.80	0.000002
11.90	0.000002
12.00	0.000002
12.10	0.000002
12.20	0.000002
12.30	0.000002
12.40	0.000002
12.50	0.000002
12.60	0.000002
12.70	0.000002
12.80	0.000002
12.90	0.000002
13.00	0.000002
13.10	0.000002
13.20	0.000002
13.30	0.000002
13.40	0.000002
13.50	0.000002
13.60	0.000002
13.70	0.000002
13.80	0.000002
13.90	0.000002
14.00	0.000002
14.10	0.000002
14.20	0.000002
14.30	0.000002
14.40	0.000002
14.50	0.000002


==> anc/Fig7_left_psi2S_reg.txt <==
# t(fm/c)	R_AA_reg
0.00	0.000000
0.10	0.000000
0.20	0.000000
0.30	0.000000
0.40	0.000000
0.50	0.000000
0.60	0.000000
0.70	0.000000
0.80	0.000000
0.90	0.000000
1.00	0.000000
1.10	0.000000
1.20	0.000000
1.30	0.000000
1.40	0.000000
1.50	0.000000
1.60	0.000000
1.70	0.000000
1.80	0.000000
1.90	0.000000
2.00	0.000000
2.10	0.000000
2.20	0.000000
2.30	0.000000
2.40	0.000000
2.50	0.000000
2.60	0.000000
2.70	0.000000
2.80	0.000000
2.90	0.000000
3.00	0.000000
3.10	0.000000
3.20	0.000000
3.30	0.000000
3.40	0.000000
3.50	0.000000
3.60	0.000000
3.70	0.000000
3.80	0.000000
3.90	0.000000
4.00	0.000000
4.10	0.000000
4.20	0.000000
4.30	0.000000
4.40	0.000000
4.50	0.000000
4.60	0.000000
4.70	0.000000
4.80	0.000000
4.90	0.000000
5.00	0.000000
5.10	0.000000
5.20	0.000000
5.30	0.004168
5.40	0.007602
5.50	0.013189
5.60	0.020373
5.70	0.028412
5.80	0.037314
5.90	0.046582
6.00	0.056032
6.10	0.065735
6.20	0.075122
6.30	0.084533
6.40	0.093495
6.50	0.102335
6.60	0.110826
6.70	0.118788
6.80	0.126518
6.90	0.133848
7.00	0.140776
7.10	0.147303
7.20	0.153320
7.30	0.159067
7.40	0.164435
7.50	0.169437
7.60	0.174084
7.70	0.178390
7.80	0.182369
7.90	0.185952
8.00	0.189285
8.10	0.192320
8.20	0.195096
8.30	0.197648
8.40	0.199998
8.50	0.202158
8.60	0.204156
8.70	0.206006
8.80	0.207719
8.90	0.209309
9.00	0.210790
9.10	0.212159
9.20	0.213376
9.30	0.214566
9.40	0.215667
9.50	0.216678
9.60	0.217626
9.70	0.218508
9.80	0.219322
9.90	0.220071
10.00	0.220767
10.10	0.221403
10.20	0.221985
10.30	0.222535
10.40	0.223027
10.50	0.223475
10.60	0.223879
10.70	0.224247
10.80	0.224595
10.90	0.224895
11.00	0.225162
11.10	0.225398
11.20	0.225587
11.30	0.225771
11.40	0.225927
11.50	0.226060
11.60	0.226129
11.70	0.226215
11.80	0.226279
11.90	0.226307
12.00	0.226342
12.10	0.226356
12.20	0.226349
12.30	0.226320
12.40	0.226291
12.50	0.226239
12.60	0.226171
12.70	0.226110
12.80	0.226001
12.90	0.225927
13.00	0.225829
13.10	0.225709
13.20	0.225606
13.30	0.225460
13.40	0.225347
13.50	0.225189
13.60	0.225068
13.70	0.224898
13.80	0.224768
13.90	0.224594
14.00	0.224455
14.10	0.224281
14.20	0.224129
14.30	0.223959
14.40	0.223796
14.50	0.223627


==> anc/Fig7_right_Jpsi_eq.txt <==
# t(fm/c)	R_AA_eq
0.00	0.000650
0.10	0.103350
0.20	0.173890
0.30	0.223102
0.40	0.257766
0.50	0.282114
0.60	0.298921
0.70	0.310092
0.80	0.316982
0.90	0.320584
1.00	0.340657
1.10	0.385954
1.20	0.433216
1.30	0.482453
1.40	0.533676
1.50	0.586895
1.60	0.642115
1.70	0.699338
1.80	0.758557
1.90	0.819759
2.00	0.882921
2.10	0.948013
2.20	1.014992
2.30	1.083810


==> anc/Fig7_right_Jpsi_prim.txt <==
# t(fm/c)	R_AA_prim
0.00	0.836530
0.10	0.836142
0.20	0.835039
0.30	0.833290
0.40	0.830954
0.50	0.828081
0.60	0.824714
0.70	0.820889
0.80	0.816637
0.90	0.811988
1.00	0.807014
1.10	0.802189
1.20	0.797654
1.30	0.793403
1.40	0.789415
1.50	0.785681
1.60	0.782182
1.70	0.778903
1.80	0.775833
1.90	0.772949
2.00	0.770251
2.10	0.767758
2.20	0.765500
2.30	0.763454


==> anc/Fig7_right_Jpsi_reg.txt <==
# t(fm/c)	R_AA_reg
0.00	0.000000
0.10	0.000000
0.20	0.000000
0.30	0.000000
0.40	0.000130
0.50	0.000473
0.60	0.000965
0.70	0.001615
0.80	0.002424
0.90	0.003392
1.00	0.004509
1.10	0.005711
1.20	0.006949
1.30	0.008214
1.40	0.009499
1.50	0.010798
1.60	0.012105
1.70	0.013419
1.80	0.014732
1.90	0.016045
2.00	0.017353
2.10	0.018647
2.20	0.019915
2.30	0.021159


==> anc/Fig7_right_psi2S_eq.txt <==
# t(fm/c)	R_AA_eq
0.00	0.000243
0.10	0.034051
0.20	0.057293
0.30	0.073507
0.40	0.084928
0.50	0.092950
0.60	0.098488
0.70	0.102168
0.80	0.104438
0.90	0.105625
1.00	0.108963
1.10	0.115485
1.20	0.121386
1.30	0.126704
1.40	0.131475
1.50	0.135732
1.60	0.139504
1.70	0.142817
1.80	0.145697
1.90	0.148167
2.00	0.150247
2.10	0.151956
2.20	0.153312
2.30	0.154334


==> anc/Fig7_right_psi2S_prim.txt <==
# t(fm/c)	R_AA_prim
0.00	0.836530
0.10	0.833467
0.20	0.825153
0.30	0.812738
0.40	0.797137
0.50	0.779095
0.60	0.759221
0.70	0.738017
0.80	0.715893
0.90	0.693191
1.00	0.670342
1.10	0.648700
1.20	0.628517
1.30	0.609762
1.40	0.592328
1.50	0.576154
1.60	0.561146
1.70	0.547212
1.80	0.534293
1.90	0.522270
2.00	0.511126
2.10	0.500992
2.20	0.491988
2.30	0.483977


==> anc/Fig7_right_psi2S_reg.txt <==
# t(fm/c)	R_AA_reg
0.00	0.000000
0.10	0.000000
0.20	0.000000
0.30	0.000000
0.40	0.000428
0.50	0.001569
0.60	0.003182
0.70	0.005251
0.80	0.007737
0.90	0.010583
1.00	0.013708
1.10	0.016890
1.20	0.020050
1.30	0.023154
1.40	0.026184
1.50	0.029119
1.60	0.031945
1.70	0.034658
1.80	0.037246
1.90	0.039714
2.00	0.042052
2.10	0.044214
2.20	0.046163
2.30	0.047917


==> anc/Figure12a_1S_midy_dNdpT_0-10.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig.12(a)
# pT	 prim upper	 prim lower	 reg upper	 reg lower	 bf upper	 bf lower	 total upper	 total lower	 pp
0.2	5.056354e-04	2.875445e-04	9.613916e-03	4.979048e-03	1.039742e-03	9.357674e-04	1.115929e-02	6.202361e-03	7.501432e-03
0.4	9.770822e-04	5.610274e-04	1.889778e-02	9.787192e-03	2.033822e-03	1.830440e-03	2.190869e-02	1.217866e-02	1.467343e-02
0.6	1.397360e-03	8.148835e-04	2.752515e-02	1.425539e-02	2.940761e-03	2.646685e-03	3.186327e-02	1.771696e-02	2.121673e-02
0.8	1.770351e-03	1.053899e-03	3.517941e-02	1.821972e-02	3.726806e-03	3.354126e-03	4.067656e-02	2.262774e-02	2.688781e-02
1.0	2.052974e-03	1.252818e-03	4.156617e-02	2.152774e-02	4.368336e-03	3.931504e-03	4.798748e-02	2.671206e-02	3.151626e-02
1.2	2.258380e-03	1.417226e-03	4.643433e-02	2.404944e-02	4.852898e-03	4.367610e-03	5.354564e-02	2.983428e-02	3.501223e-02
1.4	2.406933e-03	1.556604e-03	4.960480e-02	2.569209e-02	5.178862e-03	4.660976e-03	5.719062e-02	3.190966e-02	3.736396e-02
1.6	2.489316e-03	1.661099e-03	5.100043e-02	2.641571e-02	5.353983e-03	4.818585e-03	5.884373e-02	3.289540e-02	3.862741e-02
1.8	2.505453e-03	1.725747e-03	5.066659e-02	2.624380e-02	5.393228e-03	4.853905e-03	5.856527e-02	3.282345e-02	3.891055e-02
2.0	2.474786e-03	1.759069e-03	4.877363e-02	2.526452e-02	5.316314e-03	4.784683e-03	5.656473e-02	3.180828e-02	3.835563e-02
2.2	2.418171e-03	1.772273e-03	4.559726e-02	2.362058e-02	5.145314e-03	4.630782e-03	5.316075e-02	3.002363e-02	3.712192e-02
2.4	2.332196e-03	1.760254e-03	4.148138e-02	2.148998e-02	4.902601e-03	4.412341e-03	4.871618e-02	2.766258e-02	3.537082e-02
2.6	2.235038e-03	1.734621e-03	3.679256e-02	1.906250e-02	4.609286e-03	4.148357e-03	4.363688e-02	2.494548e-02	3.325463e-02
2.8	2.110291e-03	1.681250e-03	3.187691e-02	1.651732e-02	4.284155e-03	3.855740e-03	3.827136e-02	2.205431e-02	3.090892e-02
3.0	1.964528e-03	1.603734e-03	2.702768e-02	1.400625e-02	3.943110e-03	3.548799e-03	3.293531e-02	1.915878e-02	2.844838e-02
3.2	1.818684e-03	1.518487e-03	2.246707e-02	1.164438e-02	3.598974e-03	3.239076e-03	2.788472e-02	1.640194e-02	2.596553e-02
3.4	1.696597e-03	1.446137e-03	1.834219e-02	9.507905e-03	3.261596e-03	2.935437e-03	2.330038e-02	1.388948e-02	2.353145e-02
3.6	1.548519e-03	1.345052e-03	1.473147e-02	7.637486e-03	2.938141e-03	2.644326e-03	1.921813e-02	1.162686e-02	2.119782e-02
3.8	1.410441e-03	1.246272e-03	1.165756e-02	6.044898e-03	2.633457e-03	2.370112e-03	1.570146e-02	9.661283e-03	1.899962e-02
4.0	1.275225e-03	1.144356e-03	9.102439e-03	4.720875e-03	2.350506e-03	2.115456e-03	1.272817e-02	7.980687e-03	1.695822e-02
4.2	1.171167e-03	1.065691e-03	7.022010e-03	3.642629e-03	2.090754e-03	1.881678e-03	1.028393e-02	6.589998e-03	1.508417e-02
4.4	1.052518e-03	9.697195e-04	5.358254e-03	2.780162e-03	1.854539e-03	1.669085e-03	8.265311e-03	5.418968e-03	1.337996e-02
4.6	9.560252e-04	8.906394e-04	4.048456e-03	2.101035e-03	1.641386e-03	1.477248e-03	6.645868e-03	4.468923e-03	1.184212e-02
4.8	8.508380e-04	8.004833e-04	3.031439e-03	1.573595e-03	1.450262e-03	1.305236e-03	5.332539e-03	3.679314e-03	1.046321e-02
5.0	7.718116e-04	7.324728e-04	2.251323e-03	1.168917e-03	1.279776e-03	1.151798e-03	4.302910e-03	3.053188e-03	9.233207e-03
5.2	6.898913e-04	6.597527e-04	1.659374e-03	8.617732e-04	1.128340e-03	1.015506e-03	3.477606e-03	2.537032e-03	8.140641e-03
5.4	6.103786e-04	5.876342e-04	1.214544e-03	6.309059e-04	9.942826e-04	8.948544e-04	2.819206e-03	2.113395e-03	7.173457e-03
5.6	5.487605e-04	5.314043e-04	8.831872e-04	4.588869e-04	8.759299e-04	7.883369e-04	2.307878e-03	1.778628e-03	6.319576e-03
5.8	4.878202e-04	4.747894e-04	6.383201e-04	3.317348e-04	7.716627e-04	6.944964e-04	1.897803e-03	1.501021e-03	5.567319e-03
6.0	4.353475e-04	4.255750e-04	4.586907e-04	2.384349e-04	6.799523e-04	6.119571e-04	1.573990e-03	1.275967e-03	4.905656e-03
6.2	3.894480e-04	3.821392e-04	3.278124e-04	1.704392e-04	5.993814e-04	5.394432e-04	1.316642e-03	1.092022e-03	4.324361e-03
6.4	3.508345e-04	3.453580e-04	2.330583e-04	1.211992e-04	5.286537e-04	4.757883e-04	1.112546e-03	9.423455e-04	3.814080e-03
6.6	3.104910e-04	3.064807e-04	1.648672e-04	8.575446e-05	4.665970e-04	4.199372e-04	9.419553e-04	8.121724e-04	3.366361e-03
6.8	2.800847e-04	2.771072e-04	1.160702e-04	6.038463e-05	4.121597e-04	3.709437e-04	8.083147e-04	7.084356e-04	2.973611e-03
7.0	2.490869e-04	2.469191e-04	8.133947e-05	4.232392e-05	3.644053e-04	3.279647e-04	6.948318e-04	6.172077e-04	2.629078e-03
7.2	2.226941e-04	2.211157e-04	5.674754e-05	2.953293e-05	3.225041e-04	2.902538e-04	6.019457e-04	5.409023e-04	2.326773e-03
7.4	2.004595e-04	1.993089e-04	3.942073e-05	2.051896e-05	2.857243e-04	2.571518e-04	5.256045e-04	4.769797e-04	2.061416e-03
7.6	1.800376e-04	1.792052e-04	2.727076e-05	1.419693e-05	2.534221e-04	2.280799e-04	4.607305e-04	4.214819e-04	1.828366e-03
7.8	1.615312e-04	1.609330e-04	1.878989e-05	9.783279e-06	2.250337e-04	2.025303e-04	4.053549e-04	3.732467e-04	1.623552e-03
8.0	1.446214e-04	1.441947e-04	1.289627e-05	6.715577e-06	2.000656e-04	1.800590e-04	3.575831e-04	3.309692e-04	1.443414e-03
8.2	1.289930e-04	1.286915e-04	8.818048e-06	4.592479e-06	1.780866e-04	1.602780e-04	3.158976e-04	2.935619e-04	1.284843e-03
8.4	1.163189e-04	1.161048e-04	6.007642e-06	3.129182e-06	1.587208e-04	1.428488e-04	2.810474e-04	2.620827e-04	1.145124e-03
8.6	1.047465e-04	1.045954e-04	4.078610e-06	2.124650e-06	1.416404e-04	1.274764e-04	2.504655e-04	2.341964e-04	1.021894e-03
8.8	9.398404e-05	9.387847e-05	2.759614e-06	1.437703e-06	1.265597e-04	1.139038e-04	2.233034e-04	2.092199e-04	9.130911e-04
9.0	8.509657e-05	8.502252e-05	1.861073e-06	9.696768e-07	1.132300e-04	1.019070e-04	2.001877e-04	1.878992e-04	8.169212e-04
9.2	7.712307e-05	7.707140e-05	1.251143e-06	6.519440e-07	1.014347e-04	9.129121e-05	1.798089e-04	1.690146e-04	7.318213e-04
9.4	6.990342e-05	6.986755e-05	8.385454e-07	4.369859e-07	9.098492e-05	8.188643e-05	1.617269e-04	1.521910e-04	6.564292e-04
9.6	6.338705e-05	6.336229e-05	5.603629e-07	2.920422e-07	8.171629e-05	7.354467e-05	1.456637e-04	1.371990e-04	5.895588e-04
9.8	5.755528e-05	5.753824e-05	3.734061e-07	1.946213e-07	7.348544e-05	6.613688e-05	1.314141e-04	1.238698e-04	5.301756e-04
10.0	5.212531e-05	5.211368e-05	2.481455e-07	1.293439e-07	6.616732e-05	5.955056e-05	1.185407e-04	1.117936e-04	4.773776e-04
10.2	4.752742e-05	4.751948e-05	1.644702e-07	8.573452e-08	5.965275e-05	5.368750e-05	1.073447e-04	1.012927e-04	4.303770e-04
10.4	4.317756e-05	4.317218e-05	1.087341e-07	5.668410e-08	5.384649e-05	4.846183e-05	9.713274e-05	9.169069e-05	3.884866e-04
10.6	3.920935e-05	3.920572e-05	7.171034e-08	3.738546e-08	4.866513e-05	4.379862e-05	8.794619e-05	8.304174e-05	3.511046e-04
10.8	3.564275e-05	3.564034e-05	4.718176e-08	2.459908e-08	4.403580e-05	3.963225e-05	7.972574e-05	7.529715e-05	3.177054e-04
11.0	3.255388e-05	3.255227e-05	3.097281e-08	1.614907e-08	3.989466e-05	3.590521e-05	7.247952e-05	6.847361e-05	2.878283e-04
11.2	2.969233e-05	2.969126e-05	2.028789e-08	1.057852e-08	3.618576e-05	3.256718e-05	6.589838e-05	6.226900e-05	2.610696e-04
11.4	2.709830e-05	2.709759e-05	1.326104e-08	6.914894e-09	3.285996e-05	2.957397e-05	5.997152e-05	5.667849e-05	2.370749e-04
11.6	2.450182e-05	2.450136e-05	8.650411e-09	4.510902e-09	2.987415e-05	2.688673e-05	5.438460e-05	5.139260e-05	2.155331e-04
11.8	2.248223e-05	2.248193e-05	5.631783e-09	2.936906e-09	2.719040e-05	2.447136e-05	4.967828e-05	4.695621e-05	1.961707e-04
12.0	2.059918e-05	2.059898e-05	3.659624e-09	1.908521e-09	2.477533e-05	2.229780e-05	4.537817e-05	4.289870e-05	1.787467e-04
12.2	1.887932e-05	1.887920e-05	2.373765e-09	1.237981e-09	2.259954e-05	2.033958e-05	4.148123e-05	3.922001e-05	1.630490e-04
12.4	1.737951e-05	1.737943e-05	1.537016e-09	8.016214e-10	2.063706e-05	1.857335e-05	3.801811e-05	3.595358e-05	1.488903e-04
12.6	1.600581e-05	1.600576e-05	9.935407e-10	5.181919e-10	1.886499e-05	1.697849e-05	3.487179e-05	3.298477e-05	1.361054e-04
12.8	1.470246e-05	1.470243e-05	6.411892e-10	3.344292e-10	1.726307e-05	1.553677e-05	3.196618e-05	3.023953e-05	1.245480e-04
13.0	1.353978e-05	1.353976e-05	4.131471e-10	2.154940e-10	1.581338e-05	1.423204e-05	2.935358e-05	2.777202e-05	1.140888e-04
13.2	1.250552e-05	1.250551e-05	2.658065e-10	1.386461e-10	1.450001e-05	1.305001e-05	2.700580e-05	2.555566e-05	1.046133e-04
13.4	1.155884e-05	1.155883e-05	1.707623e-10	8.907288e-11	1.330888e-05	1.197799e-05	2.486789e-05	2.353691e-05	9.601964e-05
13.6	1.067250e-05	1.067249e-05	1.095485e-10	5.714396e-11	1.222748e-05	1.100472e-05	2.290008e-05	2.167728e-05	8.821762e-05
13.8	9.883777e-06	9.883773e-06	7.018262e-11	3.661033e-11	1.124466e-05	1.012020e-05	2.112851e-05	2.000401e-05	8.112695e-05
14.0	9.158434e-06	9.158429e-06	4.490374e-11	2.342426e-11	1.035055e-05	9.315495e-06	1.950903e-05	1.847395e-05	7.467613e-05
14.2	8.480384e-06	8.480384e-06	2.869357e-11	1.496845e-11	9.536302e-06	8.582671e-06	1.801671e-05	1.706307e-05	6.880161e-05
14.4	7.871947e-06	7.871947e-06	1.831279e-11	9.553347e-12	8.794057e-06	7.914652e-06	1.666602e-05	1.578660e-05	6.344650e-05
14.6	7.311806e-06	7.311806e-06	1.167375e-11	6.090030e-12	8.116786e-06	7.305104e-06	1.542860e-05	1.461691e-05	5.856020e-05
14.8	6.779457e-06	6.779457e-06	7.433097e-12	3.877810e-12	7.498206e-06	6.748388e-06	1.427767e-05	1.352785e-05	5.409734e-05
15.0	6.311219e-06	6.311219e-06	4.727687e-12	2.466453e-12	6.932704e-06	6.239433e-06	1.324393e-05	1.255066e-05	5.001740e-05
15.2	5.872821e-06	5.872821e-06	3.003749e-12	1.567093e-12	6.415239e-06	5.773714e-06	1.228806e-05	1.164654e-05	4.628405e-05
15.4	5.468666e-06	5.468666e-06	1.906469e-12	9.946434e-13	5.941301e-06	5.347170e-06	1.140997e-05	1.081584e-05	4.286472e-05
15.6	5.096006e-06	5.096006e-06	1.208819e-12	6.306747e-13	5.506835e-06	4.956152e-06	1.060284e-05	1.005216e-05	3.973020e-05
15.8	4.753092e-06	4.753092e-06	7.657250e-13	3.995055e-13	5.108206e-06	4.597386e-06	9.861300e-06	9.350478e-06	3.685420e-05
16.0	4.434391e-06	4.434391e-06	4.845934e-13	2.528328e-13	4.742139e-06	4.267925e-06	9.176528e-06	8.702318e-06	3.421313e-05
16.2	4.129178e-06	4.129178e-06	3.063999e-13	1.598637e-13	4.405685e-06	3.965116e-06	8.534862e-06	8.094291e-06	3.178572e-05
16.4	3.855646e-06	3.855646e-06	1.935613e-13	1.009915e-13	4.096189e-06	3.686570e-06	7.951838e-06	7.542214e-06	2.955280e-05
16.6	3.597804e-06	3.597804e-06	1.221740e-13	6.374562e-14	3.811256e-06	3.430130e-06	7.409059e-06	7.027932e-06	2.749709e-05
16.8	3.365589e-06	3.365589e-06	7.705159e-14	4.020294e-14	3.548723e-06	3.193851e-06	6.914310e-06	6.559438e-06	2.560299e-05
17.0	3.148546e-06	3.148546e-06	4.855543e-14	2.533485e-14	3.306636e-06	2.975972e-06	6.455183e-06	6.124516e-06	2.385640e-05
17.2	2.944932e-06	2.944932e-06	3.057439e-14	1.595301e-14	3.083227e-06	2.774904e-06	6.028158e-06	5.719836e-06	2.224457e-05
17.4	2.757739e-06	2.757739e-06	1.923764e-14	1.003785e-14	2.876894e-06	2.589204e-06	5.634633e-06	5.346943e-06	2.075595e-05
17.6	2.584754e-06	2.584754e-06	1.209567e-14	6.311358e-15	2.686189e-06	2.417570e-06	5.270943e-06	5.002323e-06	1.938006e-05
17.8	2.425612e-06	2.425612e-06	7.599787e-15	3.965501e-15	2.509795e-06	2.258816e-06	4.935406e-06	4.684427e-06	1.810743e-05
18.0	2.273293e-06	2.273293e-06	4.771726e-15	2.489864e-15	2.346518e-06	2.111867e-06	4.619811e-06	4.385159e-06	1.692944e-05
18.2	2.135706e-06	2.135706e-06	2.994062e-15	1.562300e-15	2.195274e-06	1.975747e-06	4.330980e-06	4.111453e-06	1.583826e-05
18.4	2.005777e-06	2.005777e-06	1.877439e-15	9.796535e-16	2.055077e-06	1.849569e-06	4.060853e-06	3.855346e-06	1.482677e-05
18.6	1.877426e-06	1.877426e-06	1.176519e-15	6.139155e-16	1.925027e-06	1.732524e-06	3.802453e-06	3.609950e-06	1.388850e-05
18.8	1.766048e-06	1.766048e-06	7.368305e-16	3.844856e-16	1.804308e-06	1.623877e-06	3.570356e-06	3.389925e-06	1.301755e-05
19.0	1.662104e-06	1.662104e-06	4.611893e-16	2.406549e-16	1.692174e-06	1.522957e-06	3.354279e-06	3.185062e-06	1.220854e-05
19.2	1.564667e-06	1.564667e-06	2.884972e-16	1.505427e-16	1.587946e-06	1.429152e-06	3.152614e-06	2.993819e-06	1.145656e-05
19.4	1.472240e-06	1.472240e-06	1.803688e-16	9.412002e-17	1.491002e-06	1.341902e-06	2.963242e-06	2.814142e-06	1.075714e-05
19.6	1.384742e-06	1.384742e-06	1.127056e-16	5.881235e-17	1.400775e-06	1.260698e-06	2.785517e-06	2.645440e-06	1.010618e-05
19.8	1.305300e-06	1.305300e-06	7.038828e-17	3.673040e-17	1.316747e-06	1.185072e-06	2.622046e-06	2.490371e-06	9.499938e-06
20.0	1.229406e-06	1.229406e-06	4.393718e-17	2.292766e-17	1.238442e-06	1.114597e-06	2.467848e-06	2.344004e-06	8.934990e-06


==> anc/Figure12b_1S_midy_dNdpT_30-50.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 12(b)
# pT	 prim upper	 prim lower	 reg upper	 reg lower	 bf upper	 bf lower	 total upper	 total lower	 pp
0.2	3.775996e-04	2.665407e-04	1.195935e-03	6.905522e-04	1.870231e-04	1.683207e-04	1.760558e-03	1.125413e-03	1.345788e-03
0.4	7.277973e-04	5.163195e-04	2.297892e-03	1.326853e-03	3.658327e-04	3.292495e-04	3.391521e-03	2.172421e-03	2.632475e-03
0.6	1.049253e-03	7.504425e-04	3.222030e-03	1.860502e-03	5.289682e-04	4.760713e-04	4.800251e-03	3.087017e-03	3.806370e-03
0.8	1.316073e-03	9.516169e-04	3.904642e-03	2.254721e-03	6.703575e-04	6.033218e-04	5.891073e-03	3.809660e-03	4.823786e-03
1.0	1.529470e-03	1.120754e-03	4.310590e-03	2.489217e-03	7.857525e-04	7.071774e-04	6.625811e-03	4.317149e-03	5.654151e-03
1.2	1.692759e-03	1.259494e-03	4.437709e-03	2.562736e-03	8.729129e-04	7.856214e-04	7.003381e-03	4.607854e-03	6.281342e-03
1.4	1.791121e-03	1.355182e-03	4.315183e-03	2.492111e-03	9.315455e-04	8.383910e-04	7.037852e-03	4.685683e-03	6.703254e-03
1.6	1.844146e-03	1.420288e-03	3.995800e-03	2.307808e-03	9.630453e-04	8.667406e-04	6.802992e-03	4.594836e-03	6.929923e-03
1.8	1.851421e-03	1.452258e-03	3.544430e-03	2.047270e-03	9.701043e-04	8.730938e-04	6.365954e-03	4.372621e-03	6.980719e-03
2.0	1.818979e-03	1.453465e-03	3.026092e-03	1.748028e-03	9.562694e-04	8.606428e-04	5.801340e-03	4.062136e-03	6.881164e-03
2.2	1.754630e-03	1.428030e-03	2.496626e-03	1.442323e-03	9.255110e-04	8.329599e-04	5.176767e-03	3.703312e-03	6.659830e-03
2.4	1.673289e-03	1.386486e-03	1.997498e-03	1.154098e-03	8.818534e-04	7.936678e-04	4.552640e-03	3.334252e-03	6.345676e-03
2.6	1.571093e-03	1.324534e-03	1.554644e-03	8.983359e-04	8.290932e-04	7.461838e-04	3.954830e-03	2.969054e-03	5.966023e-03
2.8	1.461808e-03	1.252916e-03	1.180276e-03	6.820969e-04	7.706105e-04	6.935495e-04	3.412695e-03	2.628563e-03	5.545191e-03
3.0	1.346522e-03	1.172244e-03	8.761858e-04	5.064267e-04	7.092651e-04	6.383386e-04	2.931973e-03	2.317009e-03	5.103759e-03
3.2	1.230245e-03	1.086775e-03	6.373652e-04	3.684414e-04	6.473637e-04	5.826273e-04	2.514974e-03	2.037844e-03	4.658327e-03
3.4	1.117624e-03	1.000780e-03	4.551519e-04	2.631464e-04	5.866783e-04	5.280104e-04	2.159453e-03	1.791937e-03	4.221644e-03
3.6	1.010408e-03	9.161793e-04	3.195854e-04	1.847945e-04	5.284967e-04	4.756471e-04	1.858490e-03	1.576621e-03	3.802978e-03
3.8	9.108811e-04	8.354774e-04	2.209378e-04	1.277712e-04	4.736920e-04	4.263228e-04	1.605510e-03	1.389572e-03	3.408612e-03
4.0	8.145947e-04	7.550280e-04	1.505613e-04	8.708348e-05	4.227964e-04	3.805167e-04	1.387952e-03	1.222628e-03	3.042376e-03
4.2	7.251989e-04	6.785813e-04	1.012410e-04	5.856476e-05	3.760734e-04	3.384661e-04	1.202513e-03	1.075612e-03	2.706165e-03
4.4	6.454529e-04	6.091541e-04	6.723279e-05	3.889707e-05	3.335845e-04	3.002261e-04	1.046270e-03	9.482772e-04	2.400421e-03
4.6	5.702819e-04	5.423596e-04	4.412912e-05	2.553371e-05	2.952438e-04	2.657194e-04	9.096549e-04	8.336127e-04	2.124528e-03
4.8	5.071842e-04	4.856684e-04	2.864764e-05	1.657784e-05	2.608653e-04	2.347787e-04	7.966972e-04	7.370252e-04	1.877146e-03
5.0	4.478949e-04	4.315126e-04	1.840532e-05	1.065197e-05	2.301992e-04	2.071793e-04	6.964995e-04	6.493438e-04	1.656476e-03
5.2	3.960356e-04	3.836075e-04	1.170945e-05	6.777470e-06	2.029596e-04	1.826638e-04	6.107047e-04	5.730486e-04	1.460466e-03
5.4	3.496540e-04	3.402865e-04	7.380679e-06	4.272372e-06	1.788462e-04	1.609615e-04	5.358808e-04	5.055204e-04	1.286949e-03
5.6	3.091301e-04	3.020952e-04	4.611434e-06	2.669608e-06	1.575575e-04	1.418017e-04	4.712990e-04	4.465665e-04	1.133759e-03
5.8	2.719993e-04	2.667678e-04	2.857290e-06	1.654253e-06	1.388025e-04	1.249222e-04	4.136591e-04	3.933443e-04	9.988006e-04
6.0	2.402755e-04	2.363898e-04	1.756462e-06	1.016997e-06	1.223061e-04	1.100755e-04	3.643382e-04	3.474823e-04	8.800954e-04
6.2	2.127792e-04	2.099008e-04	1.071682e-06	6.205519e-07	1.078135e-04	9.703210e-05	3.216643e-04	3.075535e-04	7.758085e-04
6.4	1.878753e-04	1.857604e-04	6.492377e-07	3.759624e-07	9.509135e-05	8.558221e-05	2.836159e-04	2.717187e-04	6.842622e-04
6.6	1.660732e-04	1.645258e-04	3.906700e-07	2.262441e-07	8.392893e-05	7.553603e-05	2.503927e-04	2.402881e-04	6.039392e-04
6.8	1.468959e-04	1.457690e-04	2.335799e-07	1.352780e-07	7.413704e-05	6.672333e-05	2.212665e-04	2.126276e-04	5.334785e-04
7.0	1.298040e-04	1.289885e-04	1.388105e-07	8.039639e-08	6.554726e-05	5.899253e-05	1.954900e-04	1.880614e-04	4.716676e-04
7.2	1.150606e-04	1.144718e-04	8.201726e-08	4.750510e-08	5.801029e-05	5.220927e-05	1.731529e-04	1.667286e-04	4.174330e-04
7.4	1.021327e-04	1.017094e-04	4.819610e-08	2.791682e-08	5.139453e-05	4.625506e-05	1.535754e-04	1.479924e-04	3.698268e-04
7.6	9.062319e-05	9.032060e-05	2.817497e-08	1.632056e-08	4.558418e-05	4.102575e-05	1.362355e-04	1.313627e-04	3.280166e-04
7.8	8.055709e-05	8.034159e-05	1.638980e-08	9.494277e-09	4.047782e-05	3.643004e-05	1.210513e-04	1.167811e-04	2.912721e-04
8.0	7.180460e-05	7.165157e-05	9.489668e-09	5.497363e-09	3.598671e-05	3.238803e-05	1.078008e-04	1.040451e-04	2.589546e-04
8.2	6.411504e-05	6.400679e-05	5.470129e-09	3.168945e-09	3.203325e-05	2.882992e-05	9.615379e-05	9.283988e-05	2.305062e-04
8.4	5.719021e-05	5.711412e-05	3.139858e-09	1.819030e-09	2.854984e-05	2.569485e-05	8.574317e-05	8.281081e-05	2.054401e-04
8.6	5.110211e-05	5.104886e-05	1.795059e-09	1.039970e-09	2.547750e-05	2.292975e-05	7.658142e-05	7.397965e-05	1.833321e-04
8.8	4.579860e-05	4.576140e-05	1.022328e-09	5.923021e-10	2.276487e-05	2.048839e-05	6.856448e-05	6.625039e-05	1.638124e-04
9.0	4.105524e-05	4.102945e-05	5.801309e-10	3.361159e-10	2.036720e-05	1.833048e-05	6.142304e-05	5.936027e-05	1.465592e-04
9.2	3.685747e-05	3.683964e-05	3.280666e-10	1.900790e-10	1.824552e-05	1.642096e-05	5.510332e-05	5.326078e-05	1.312918e-04
9.4	3.307807e-05	3.306580e-05	1.849145e-10	1.071400e-10	1.636587e-05	1.472928e-05	4.944413e-05	4.779519e-05	1.177662e-04
9.6	2.965252e-05	2.964415e-05	1.039012e-10	6.020176e-11	1.469868e-05	1.322881e-05	4.435131e-05	4.287300e-05	1.057694e-04
9.8	2.670168e-05	2.669597e-05	5.820709e-11	3.372653e-11	1.321816e-05	1.189634e-05	3.991990e-05	3.859234e-05	9.511578e-05
10.0	2.404643e-05	2.404256e-05	3.251601e-11	1.884082e-11	1.190181e-05	1.071163e-05	3.594827e-05	3.475421e-05	8.564355e-05
10.2	2.172445e-05	2.172183e-05	1.811517e-11	1.049666e-11	1.073001e-05	9.657010e-06	3.245448e-05	3.137885e-05	7.721146e-05
10.4	1.963904e-05	1.963728e-05	1.006619e-11	5.832829e-12	9.685611e-06	8.717051e-06	2.932466e-05	2.835434e-05	6.969613e-05
10.6	1.778406e-05	1.778288e-05	5.579777e-12	3.233227e-12	8.753618e-06	7.878256e-06	2.653769e-05	2.566114e-05	6.298965e-05
10.8	1.609772e-05	1.609694e-05	3.085646e-12	1.788011e-12	7.920923e-06	7.128830e-06	2.401865e-05	2.322577e-05	5.699770e-05
11.0	1.460401e-05	1.460349e-05	1.702544e-12	9.865673e-13	7.176038e-06	6.458432e-06	2.178005e-05	2.106192e-05	5.163761e-05
11.2	1.325697e-05	1.325663e-05	9.373828e-13	5.431868e-13	6.508895e-06	5.858008e-06	1.976587e-05	1.911464e-05	4.683700e-05
11.4	1.204555e-05	1.204532e-05	5.150426e-13	2.984550e-13	5.910669e-06	5.319604e-06	1.795622e-05	1.736492e-05	4.253226e-05
11.6	1.097313e-05	1.097298e-05	2.824327e-13	1.636644e-13	5.373597e-06	4.836240e-06	1.634673e-05	1.580922e-05	3.866756e-05
11.8	1.000135e-05	1.000126e-05	1.545858e-13	8.958013e-14	4.890861e-06	4.401774e-06	1.489222e-05	1.440303e-05	3.519386e-05
12.0	9.132731e-06	9.132668e-06	8.445816e-14	4.894249e-14	4.456450e-06	4.010806e-06	1.358918e-05	1.314347e-05	3.206792e-05
12.2	8.349320e-06	8.349277e-06	4.606425e-14	2.669383e-14	4.065081e-06	3.658573e-06	1.241440e-05	1.200785e-05	2.925168e-05
12.4	7.640854e-06	7.640828e-06	2.508231e-14	1.453506e-14	3.712082e-06	3.340873e-06	1.135293e-05	1.098170e-05	2.671155e-05
12.6	6.998234e-06	6.998217e-06	1.363585e-14	7.901934e-15	3.393332e-06	3.053999e-06	1.039157e-05	1.005222e-05	2.441788e-05
12.8	6.414608e-06	6.414599e-06	7.401782e-15	4.289323e-15	3.105187e-06	2.794669e-06	9.519795e-06	9.209266e-06	2.234444e-05
13.0	5.886693e-06	5.886688e-06	4.011953e-15	2.324930e-15	2.844424e-06	2.559982e-06	8.731121e-06	8.446670e-06	2.046802e-05
13.2	5.407832e-06	5.407828e-06	2.171534e-15	1.258409e-15	2.608183e-06	2.347364e-06	8.016017e-06	7.755191e-06	1.876807e-05
13.4	4.972664e-06	4.972664e-06	1.173795e-15	6.802187e-16	2.393929e-06	2.154536e-06	7.366595e-06	7.127197e-06	1.722634e-05
13.6	4.576840e-06	4.576839e-06	6.336600e-16	3.672090e-16	2.199412e-06	1.979470e-06	6.776252e-06	6.556310e-06	1.582661e-05
13.8	4.216595e-06	4.216594e-06	3.416487e-16	1.979874e-16	2.022629e-06	1.820366e-06	6.239225e-06	6.036960e-06	1.455452e-05
14.0	3.887839e-06	3.887839e-06	1.839855e-16	1.066208e-16	1.861800e-06	1.675620e-06	5.749640e-06	5.563458e-06	1.339722e-05
14.2	3.585822e-06	3.585822e-06	9.896642e-17	5.735170e-17	1.715338e-06	1.543804e-06	5.301159e-06	5.129626e-06	1.234330e-05
14.4	3.308882e-06	3.308881e-06	5.317540e-17	3.081551e-17	1.581827e-06	1.423644e-06	4.890708e-06	4.732525e-06	1.138257e-05
14.6	3.057256e-06	3.057256e-06	2.854108e-17	1.653976e-17	1.460003e-06	1.314003e-06	4.517259e-06	4.371258e-06	1.050595e-05
14.8	2.827751e-06	2.827751e-06	1.530326e-17	8.868343e-18	1.348736e-06	1.213863e-06	4.176487e-06	4.041614e-06	9.705294e-06
15.0	2.616525e-06	2.616525e-06	8.197237e-18	4.750351e-18	1.247016e-06	1.122315e-06	3.863542e-06	3.738840e-06	8.973336e-06
15.2	2.423523e-06	2.423523e-06	4.386686e-18	2.542111e-18	1.153938e-06	1.038544e-06	3.577461e-06	3.462067e-06	8.303557e-06
15.4	2.247118e-06	2.247118e-06	2.345341e-18	1.359138e-18	1.068689e-06	9.618194e-07	3.315807e-06	3.208938e-06	7.690112e-06
15.6	2.084239e-06	2.084239e-06	1.252824e-18	7.260170e-19	9.905396e-07	8.914856e-07	3.074778e-06	2.975725e-06	7.127765e-06
15.8	1.935196e-06	1.935196e-06	6.686551e-19	3.874879e-19	9.188363e-07	8.269529e-07	2.854032e-06	2.762149e-06	6.611803e-06
16.0	1.795949e-06	1.795949e-06	3.565783e-19	2.066380e-19	8.529902e-07	7.676908e-07	2.648940e-06	2.563641e-06	6.137979e-06
16.2	1.669742e-06	1.669742e-06	1.900033e-19	1.101072e-19	7.924708e-07	7.132235e-07	2.462213e-06	2.382965e-06	5.702492e-06
16.4	1.552983e-06	1.552983e-06	1.011655e-19	5.862542e-20	7.368001e-07	6.631200e-07	2.289783e-06	2.216103e-06	5.301897e-06
16.6	1.446000e-06	1.446000e-06	5.382452e-20	3.119123e-20	6.855482e-07	6.169930e-07	2.131548e-06	2.062993e-06	4.933094e-06
16.8	1.346859e-06	1.346859e-06	2.861641e-20	1.658313e-20	6.383250e-07	5.744925e-07	1.985184e-06	1.921352e-06	4.593285e-06
17.0	1.255119e-06	1.255119e-06	1.520365e-20	8.810441e-21	5.947798e-07	5.353017e-07	1.849899e-06	1.790421e-06	4.279940e-06
17.2	1.169556e-06	1.169556e-06	8.072125e-21	4.677744e-21	5.545939e-07	4.991345e-07	1.724151e-06	1.668691e-06	3.990770e-06
17.4	1.091468e-06	1.091468e-06	4.282970e-21	2.481946e-21	5.174800e-07	4.657320e-07	1.608948e-06	1.557200e-06	3.723704e-06
17.6	1.019133e-06	1.019133e-06	2.271059e-21	1.316055e-21	4.831770e-07	4.348593e-07	1.502310e-06	1.453993e-06	3.476865e-06
17.8	9.523012e-07	9.523012e-07	1.203502e-21	6.974144e-22	4.514482e-07	4.063034e-07	1.403749e-06	1.358605e-06	3.248550e-06
18.0	8.901081e-07	8.901081e-07	6.373946e-22	3.693611e-22	4.220789e-07	3.798710e-07	1.312187e-06	1.269979e-06	3.037213e-06
18.2	8.326545e-07	8.326545e-07	3.373820e-22	1.955072e-22	3.948740e-07	3.553866e-07	1.227528e-06	1.188041e-06	2.841451e-06
18.4	7.793414e-07	7.793414e-07	1.784820e-22	1.034269e-22	3.696560e-07	3.326904e-07	1.148997e-06	1.112031e-06	2.659986e-06
18.6	7.298002e-07	7.298002e-07	9.436991e-23	5.468532e-23	3.462634e-07	3.116370e-07	1.076064e-06	1.041437e-06	2.491656e-06
18.8	6.834051e-07	6.834051e-07	4.987081e-23	2.889894e-23	3.245491e-07	2.920942e-07	1.007954e-06	9.754992e-07	2.335404e-06
19.0	6.405579e-07	6.405579e-07	2.634148e-23	1.526419e-23	3.043791e-07	2.739412e-07	9.449373e-07	9.144992e-07	2.190264e-06
19.2	6.008358e-07	6.008358e-07	1.390661e-23	8.058475e-24	2.856311e-07	2.570680e-07	8.864673e-07	8.579038e-07	2.055356e-06
19.4	5.637251e-07	5.637251e-07	7.338311e-24	4.252316e-24	2.681934e-07	2.413740e-07	8.319184e-07	8.050990e-07	1.929877e-06
19.6	5.293029e-07	5.293029e-07	3.870531e-24	2.242839e-24	2.519638e-07	2.267674e-07	7.812663e-07	7.560704e-07	1.813092e-06
19.8	4.972348e-07	4.972348e-07	2.040568e-24	1.182433e-24	2.368492e-07	2.131643e-07	7.340840e-07	7.103989e-07	1.704329e-06
20.0	4.671018e-07	4.671018e-07	1.075333e-24	6.231119e-25	2.227641e-07	2.004876e-07	6.898658e-07	6.675894e-07	1.602975e-06


==> anc/Figure12c_1S_midy_RAA_vs_pT_0-10.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 12(c)
# pT	 prim upper	 prim lower	 reg upper	 reg lower	 bf upper	 bf lower	 total upper	 total lower
0.0	6.759886e-02	3.831658e-02	1.279416e+00	6.626093e-01	1.386059e-01	1.247453e-01	1.485621e+00	8.256712e-01
0.2	6.740518e-02	3.833194e-02	1.281611e+00	6.637463e-01	1.386057e-01	1.247452e-01	1.487622e+00	8.268235e-01
0.4	6.658854e-02	3.823424e-02	1.287891e+00	6.670010e-01	1.386058e-01	1.247452e-01	1.493085e+00	8.299804e-01
0.6	6.586125e-02	3.840760e-02	1.297333e+00	6.718941e-01	1.386058e-01	1.247452e-01	1.501800e+00	8.350468e-01
0.8	6.584215e-02	3.919617e-02	1.308378e+00	6.776201e-01	1.386058e-01	1.247453e-01	1.512826e+00	8.415615e-01
1.0	6.514015e-02	3.975149e-02	1.318880e+00	6.830678e-01	1.386058e-01	1.247453e-01	1.522626e+00	8.475645e-01
1.2	6.450260e-02	4.047802e-02	1.326232e+00	6.868869e-01	1.386058e-01	1.247453e-01	1.529341e+00	8.521102e-01
1.4	6.441856e-02	4.166057e-02	1.327611e+00	6.876168e-01	1.386058e-01	1.247452e-01	1.530636e+00	8.540225e-01
1.6	6.444429e-02	4.300311e-02	1.320317e+00	6.838593e-01	1.386058e-01	1.247452e-01	1.523367e+00	8.516076e-01
1.8	6.439007e-02	4.435166e-02	1.302130e+00	6.744650e-01	1.386058e-01	1.247452e-01	1.505126e+00	8.435619e-01
2.0	6.452210e-02	4.586208e-02	1.271616e+00	6.586912e-01	1.386058e-01	1.247452e-01	1.474744e+00	8.292987e-01
2.2	6.514132e-02	4.774196e-02	1.228311e+00	6.362974e-01	1.386058e-01	1.247452e-01	1.432058e+00	8.087846e-01
2.4	6.593559e-02	4.976570e-02	1.172757e+00	6.075625e-01	1.386058e-01	1.247452e-01	1.377299e+00	7.820733e-01
2.6	6.720983e-02	5.216178e-02	1.106389e+00	5.732283e-01	1.386058e-01	1.247452e-01	1.312204e+00	7.501353e-01
2.8	6.827450e-02	5.439367e-02	1.031318e+00	5.343867e-01	1.386058e-01	1.247452e-01	1.238198e+00	7.135256e-01
3.0	6.905589e-02	5.637347e-02	9.500604e-01	4.923390e-01	1.386058e-01	1.247452e-01	1.157722e+00	6.734578e-01
3.2	7.004227e-02	5.848087e-02	8.652654e-01	4.484553e-01	1.386058e-01	1.247453e-01	1.073913e+00	6.316813e-01
3.4	7.209911e-02	6.145547e-02	7.794752e-01	4.040509e-01	1.386058e-01	1.247452e-01	9.901802e-01	5.902518e-01
3.6	7.305084e-02	6.345235e-02	6.949520e-01	3.602958e-01	1.386058e-01	1.247452e-01	9.066086e-01	5.484933e-01
3.8	7.423522e-02	6.559459e-02	6.135678e-01	3.181588e-01	1.386058e-01	1.247452e-01	8.264089e-01	5.084987e-01
4.0	7.519804e-02	6.748090e-02	5.367568e-01	2.783827e-01	1.386057e-01	1.247452e-01	7.505606e-01	4.706088e-01
4.2	7.764214e-02	7.064964e-02	4.655218e-01	2.414869e-01	1.386059e-01	1.247453e-01	6.817698e-01	4.368818e-01
4.4	7.866376e-02	7.247553e-02	4.004687e-01	2.077855e-01	1.386058e-01	1.247452e-01	6.177382e-01	4.050064e-01
4.6	8.073089e-02	7.520943e-02	3.418690e-01	1.774204e-01	1.386057e-01	1.247452e-01	5.612057e-01	3.773751e-01
4.8	8.131707e-02	7.650453e-02	2.897235e-01	1.503931e-01	1.386058e-01	1.247452e-01	5.096464e-01	3.516428e-01
5.0	8.359085e-02	7.933027e-02	2.438289e-01	1.265993e-01	1.386058e-01	1.247452e-01	4.660255e-01	3.306747e-01
5.2	8.474656e-02	8.104432e-02	2.038382e-01	1.058606e-01	1.386058e-01	1.247452e-01	4.271907e-01	3.116501e-01
5.4	8.508849e-02	8.191785e-02	1.693109e-01	8.795006e-02	1.386058e-01	1.247452e-01	3.930052e-01	2.946132e-01
5.6	8.683502e-02	8.408860e-02	1.397542e-01	7.261355e-02	1.386058e-01	1.247452e-01	3.651951e-01	2.814474e-01
5.8	8.762210e-02	8.528151e-02	1.146548e-01	5.958610e-02	1.386058e-01	1.247452e-01	3.408827e-01	2.696128e-01
6.0	8.874399e-02	8.675191e-02	9.350244e-02	4.860409e-02	1.386058e-01	1.247452e-01	3.208522e-01	2.601012e-01
6.2	9.005909e-02	8.836895e-02	7.580598e-02	3.941374e-02	1.386058e-01	1.247452e-01	3.044708e-01	2.525279e-01
6.4	9.198405e-02	9.054819e-02	6.110471e-02	3.177678e-02	1.386058e-01	1.247452e-01	2.916946e-01	2.470702e-01
6.6	9.223343e-02	9.104215e-02	4.897492e-02	2.547394e-02	1.386058e-01	1.247452e-01	2.798141e-01	2.412613e-01
6.8	9.419011e-02	9.318880e-02	3.903342e-02	2.030683e-02	1.386058e-01	1.247452e-01	2.718293e-01	2.382408e-01
7.0	9.474304e-02	9.391848e-02	3.093839e-02	1.609839e-02	1.386057e-01	1.247451e-01	2.642872e-01	2.347620e-01
7.2	9.570942e-02	9.503109e-02	2.438895e-02	1.269266e-02	1.386058e-01	1.247452e-01	2.587042e-01	2.324689e-01
7.4	9.724358e-02	9.668542e-02	1.912313e-02	9.953816e-03	1.386059e-01	1.247452e-01	2.549726e-01	2.313845e-01
7.6	9.846914e-02	9.801389e-02	1.491537e-02	7.764820e-03	1.386058e-01	1.247452e-01	2.519904e-01	2.305239e-01
7.8	9.949252e-02	9.912405e-02	1.157333e-02	6.025850e-03	1.386058e-01	1.247452e-01	2.496717e-01	2.298952e-01
8.0	1.001940e-01	9.989835e-02	8.934559e-03	4.652565e-03	1.386058e-01	1.247452e-01	2.477342e-01	2.292961e-01
8.2	1.003960e-01	1.001613e-01	6.863135e-03	3.574351e-03	1.386058e-01	1.247452e-01	2.458648e-01	2.284808e-01
8.4	1.015776e-01	1.013906e-01	5.246281e-03	2.732614e-03	1.386058e-01	1.247452e-01	2.454297e-01	2.288684e-01
8.6	1.025023e-01	1.023545e-01	3.991227e-03	2.079130e-03	1.386058e-01	1.247452e-01	2.450994e-01	2.291789e-01
8.8	1.029295e-01	1.028139e-01	3.022277e-03	1.574545e-03	1.386058e-01	1.247452e-01	2.445576e-01	2.291337e-01
9.0	1.041674e-01	1.040768e-01	2.278155e-03	1.186989e-03	1.386058e-01	1.247453e-01	2.450514e-01	2.300090e-01
9.2	1.053851e-01	1.053145e-01	1.709629e-03	8.908514e-04	1.386058e-01	1.247452e-01	2.457006e-01	2.309506e-01
9.4	1.064904e-01	1.064358e-01	1.277435e-03	6.657014e-04	1.386058e-01	1.247453e-01	2.463737e-01	2.318468e-01
9.6	1.075161e-01	1.074741e-01	9.504784e-04	4.953572e-04	1.386058e-01	1.247453e-01	2.470724e-01	2.327146e-01
9.8	1.085589e-01	1.085268e-01	7.043065e-04	3.670883e-04	1.386058e-01	1.247452e-01	2.478691e-01	2.336391e-01
10.0	1.091909e-01	1.091666e-01	5.198097e-04	2.709468e-04	1.386058e-01	1.247452e-01	2.483165e-01	2.341828e-01
10.2	1.104321e-01	1.104136e-01	3.821538e-04	1.992080e-04	1.386058e-01	1.247453e-01	2.494201e-01	2.353581e-01
10.4	1.111430e-01	1.111291e-01	2.798915e-04	1.459101e-04	1.386058e-01	1.247452e-01	2.500285e-01	2.360202e-01
10.6	1.116743e-01	1.116639e-01	2.042421e-04	1.064795e-04	1.386058e-01	1.247452e-01	2.504843e-01	2.365157e-01
10.8	1.121880e-01	1.121805e-01	1.485079e-04	7.742733e-05	1.386058e-01	1.247453e-01	2.509423e-01	2.370030e-01
11.0	1.131017e-01	1.130961e-01	1.076086e-04	5.610662e-05	1.386058e-01	1.247452e-01	2.518151e-01	2.378974e-01
11.2	1.137334e-01	1.137293e-01	7.771066e-05	4.051993e-05	1.386058e-01	1.247452e-01	2.524169e-01	2.385150e-01
11.4	1.143027e-01	1.142997e-01	5.593609e-05	2.916755e-05	1.386058e-01	1.247452e-01	2.529644e-01	2.390742e-01
11.6	1.136800e-01	1.136779e-01	4.013495e-05	2.092904e-05	1.386058e-01	1.247452e-01	2.523259e-01	2.384440e-01
11.8	1.146055e-01	1.146039e-01	2.870858e-05	1.497118e-05	1.386058e-01	1.247452e-01	2.532401e-01	2.393641e-01
12.0	1.152423e-01	1.152412e-01	2.047380e-05	1.067724e-05	1.386058e-01	1.247452e-01	2.538686e-01	2.399972e-01
12.2	1.157893e-01	1.157885e-01	1.455860e-05	7.592695e-06	1.386058e-01	1.247452e-01	2.544096e-01	2.405413e-01
12.4	1.167269e-01	1.167264e-01	1.032314e-05	5.383974e-06	1.386058e-01	1.247452e-01	2.553431e-01	2.414770e-01
12.6	1.175987e-01	1.175983e-01	7.299791e-06	3.807285e-06	1.386058e-01	1.247452e-01	2.562117e-01	2.423473e-01
12.8	1.180466e-01	1.180463e-01	5.148129e-06	2.685143e-06	1.386058e-01	1.247452e-01	2.566575e-01	2.427942e-01
13.0	1.186776e-01	1.186774e-01	3.621275e-06	1.888826e-06	1.386058e-01	1.247452e-01	2.572870e-01	2.434245e-01
13.2	1.195405e-01	1.195403e-01	2.540848e-06	1.325320e-06	1.386058e-01	1.247452e-01	2.581488e-01	2.442869e-01
13.4	1.203800e-01	1.203799e-01	1.778411e-06	9.276527e-07	1.386058e-01	1.247453e-01	2.589876e-01	2.451260e-01
13.6	1.209792e-01	1.209791e-01	1.241798e-06	6.477613e-07	1.386058e-01	1.247452e-01	2.595862e-01	2.457250e-01
13.8	1.218310e-01	1.218309e-01	8.650963e-07	4.512720e-07	1.386058e-01	1.247452e-01	2.604376e-01	2.465766e-01
14.0	1.226421e-01	1.226420e-01	6.013132e-07	3.136781e-07	1.386059e-01	1.247453e-01	2.612485e-01	2.473876e-01
14.2	1.232585e-01	1.232585e-01	4.170479e-07	2.175596e-07	1.386058e-01	1.247452e-01	2.618647e-01	2.480039e-01
14.4	1.240722e-01	1.240722e-01	2.886336e-07	1.505733e-07	1.386059e-01	1.247453e-01	2.626783e-01	2.488176e-01
14.6	1.248596e-01	1.248596e-01	1.993462e-07	1.039961e-07	1.386059e-01	1.247452e-01	2.634657e-01	2.496049e-01
14.8	1.253196e-01	1.253196e-01	1.374023e-07	7.168208e-08	1.386058e-01	1.247453e-01	2.639255e-01	2.500649e-01
15.0	1.261805e-01	1.261805e-01	9.452085e-08	4.931191e-08	1.386058e-01	1.247453e-01	2.647864e-01	2.509258e-01
15.2	1.268865e-01	1.268865e-01	6.489815e-08	3.385816e-08	1.386058e-01	1.247452e-01	2.654923e-01	2.516317e-01
15.4	1.275796e-01	1.275796e-01	4.447640e-08	2.320424e-08	1.386058e-01	1.247452e-01	2.661855e-01	2.523249e-01
15.6	1.282653e-01	1.282653e-01	3.042570e-08	1.587394e-08	1.386058e-01	1.247452e-01	2.668711e-01	2.530106e-01
15.8	1.289701e-01	1.289701e-01	2.077714e-08	1.084016e-08	1.386058e-01	1.247452e-01	2.675760e-01	2.537154e-01
16.0	1.296108e-01	1.296108e-01	1.416396e-08	7.389933e-09	1.386058e-01	1.247452e-01	2.682165e-01	2.543561e-01
16.2	1.299067e-01	1.299067e-01	9.639547e-09	5.029419e-09	1.386058e-01	1.247452e-01	2.685125e-01	2.546518e-01
16.4	1.304664e-01	1.304664e-01	6.549677e-09	3.417324e-09	1.386058e-01	1.247452e-01	2.690723e-01	2.552115e-01
16.6	1.308431e-01	1.308431e-01	4.443163e-09	2.318268e-09	1.386058e-01	1.247452e-01	2.694489e-01	2.555882e-01
16.8	1.314529e-01	1.314529e-01	3.009476e-09	1.570244e-09	1.386058e-01	1.247452e-01	2.700587e-01	2.561981e-01
17.0	1.319791e-01	1.319791e-01	2.035321e-09	1.061973e-09	1.386058e-01	1.247452e-01	2.705849e-01	2.567242e-01
17.2	1.323888e-01	1.323888e-01	1.374465e-09	7.171641e-10	1.386058e-01	1.247452e-01	2.709946e-01	2.571340e-01
17.4	1.328650e-01	1.328650e-01	9.268497e-10	4.836135e-10	1.386058e-01	1.247452e-01	2.714708e-01	2.576102e-01
17.6	1.333718e-01	1.333718e-01	6.241298e-10	3.256625e-10	1.386058e-01	1.247452e-01	2.719776e-01	2.581170e-01
17.8	1.339567e-01	1.339567e-01	4.197054e-10	2.189985e-10	1.386058e-01	1.247452e-01	2.725625e-01	2.587019e-01
18.0	1.342805e-01	1.342805e-01	2.818597e-10	1.470730e-10	1.386058e-01	1.247452e-01	2.728862e-01	2.590257e-01
18.2	1.348447e-01	1.348447e-01	1.890398e-10	9.864085e-11	1.386058e-01	1.247452e-01	2.734505e-01	2.595899e-01
18.4	1.352808e-01	1.352808e-01	1.266250e-10	6.607328e-11	1.386058e-01	1.247452e-01	2.738866e-01	2.600260e-01
18.6	1.351784e-01	1.351784e-01	8.471170e-11	4.420314e-11	1.386058e-01	1.247452e-01	2.737842e-01	2.599236e-01
18.8	1.356666e-01	1.356666e-01	5.660284e-11	2.953594e-11	1.386058e-01	1.247452e-01	2.742724e-01	2.604118e-01
19.0	1.361428e-01	1.361428e-01	3.777595e-11	1.971201e-11	1.386058e-01	1.247452e-01	2.747485e-01	2.608880e-01
19.2	1.365739e-01	1.365739e-01	2.518183e-11	1.314030e-11	1.386058e-01	1.247452e-01	2.751797e-01	2.613191e-01
19.4	1.368616e-01	1.368616e-01	1.676735e-11	8.749539e-12	1.386058e-01	1.247452e-01	2.754675e-01	2.616068e-01
19.6	1.370193e-01	1.370193e-01	1.115214e-11	5.819442e-12	1.386058e-01	1.247452e-01	2.756250e-01	2.617645e-01
19.8	1.374009e-01	1.374009e-01	7.409340e-12	3.866383e-12	1.386058e-01	1.247452e-01	2.760067e-01	2.621460e-01
20.0	1.375946e-01	1.375946e-01	4.917430e-12	2.566053e-12	1.386058e-01	1.247452e-01	2.762004e-01	2.623398e-01


==> anc/Figure12d_1S_midy_RAA_vs_pT_30-50.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 12(d)
# pT	 prim upper	 prim lower	 reg upper	 reg lower	 bf upper	 bf lower	 total upper	 total lower
0.0	2.782549e-01	1.960828e-01	8.938724e-01	5.161345e-01	1.389691e-01	1.250722e-01	1.311096e+00	8.372897e-01
0.2	2.805787e-01	1.980554e-01	8.886502e-01	5.131209e-01	1.389691e-01	1.250722e-01	1.308198e+00	8.362484e-01
0.4	2.764689e-01	1.961347e-01	8.729019e-01	5.040325e-01	1.389691e-01	1.250723e-01	1.288340e+00	8.252392e-01
0.6	2.756571e-01	1.971544e-01	8.464836e-01	4.887865e-01	1.389692e-01	1.250722e-01	1.261110e+00	8.110133e-01
0.8	2.728298e-01	1.972759e-01	8.094560e-01	4.674173e-01	1.389692e-01	1.250723e-01	1.221255e+00	7.897656e-01
1.0	2.705039e-01	1.982179e-01	7.623761e-01	4.402460e-01	1.389691e-01	1.250722e-01	1.171849e+00	7.635361e-01
1.2	2.694900e-01	2.005136e-01	7.064906e-01	4.079917e-01	1.389692e-01	1.250722e-01	1.114950e+00	7.335778e-01
1.4	2.672018e-01	2.021677e-01	6.437446e-01	3.717763e-01	1.389692e-01	1.250722e-01	1.049916e+00	6.990162e-01
1.6	2.661134e-01	2.049500e-01	5.766009e-01	3.330207e-01	1.389691e-01	1.250722e-01	9.816836e-01	6.630429e-01
1.8	2.652192e-01	2.080384e-01	5.077456e-01	2.932749e-01	1.389691e-01	1.250722e-01	9.119338e-01	6.263855e-01
2.0	2.643418e-01	2.112237e-01	4.397645e-01	2.540309e-01	1.389691e-01	1.250723e-01	8.430754e-01	5.903268e-01
2.2	2.634646e-01	2.144243e-01	3.748784e-01	2.165706e-01	1.389692e-01	1.250722e-01	7.773122e-01	5.560671e-01
2.4	2.636897e-01	2.184931e-01	3.147810e-01	1.818716e-01	1.389692e-01	1.250722e-01	7.174397e-01	5.254368e-01
2.6	2.633401e-01	2.220129e-01	2.605830e-01	1.505753e-01	1.389692e-01	1.250722e-01	6.628923e-01	4.976605e-01
2.8	2.636173e-01	2.259464e-01	2.128467e-01	1.230069e-01	1.389691e-01	1.250722e-01	6.154332e-01	4.740257e-01
3.0	2.638295e-01	2.296826e-01	1.716746e-01	9.922622e-02	1.389692e-01	1.250722e-01	5.744732e-01	4.539809e-01
3.2	2.640960e-01	2.332973e-01	1.368228e-01	7.909308e-02	1.389691e-01	1.250722e-01	5.398879e-01	4.374627e-01
3.4	2.647366e-01	2.370593e-01	1.078139e-01	6.233268e-02	1.389691e-01	1.250722e-01	5.115195e-01	4.244642e-01
3.6	2.656886e-01	2.409110e-01	8.403556e-02	4.859205e-02	1.389692e-01	1.250722e-01	4.886932e-01	4.145753e-01
3.8	2.672293e-01	2.451078e-01	6.481752e-02	3.748480e-02	1.389692e-01	1.250723e-01	4.710158e-01	4.076650e-01
4.0	2.677496e-01	2.481706e-01	4.948808e-02	2.862351e-02	1.389692e-01	1.250722e-01	4.562068e-01	4.018663e-01
4.2	2.679803e-01	2.507539e-01	3.741123e-02	2.164124e-02	1.389691e-01	1.250722e-01	4.443607e-01	3.974674e-01
4.4	2.688916e-01	2.537698e-01	2.800875e-02	1.620427e-02	1.389692e-01	1.250723e-01	4.358695e-01	3.950463e-01
4.6	2.684276e-01	2.552847e-01	2.077126e-02	1.201853e-02	1.389691e-01	1.250722e-01	4.281680e-01	3.923755e-01
4.8	2.701890e-01	2.587270e-01	1.526127e-02	8.831408e-03	1.389691e-01	1.250721e-01	4.244194e-01	3.926307e-01
5.0	2.703902e-01	2.605003e-01	1.111113e-02	6.430500e-03	1.389692e-01	1.250723e-01	4.204705e-01	3.920030e-01
5.2	2.711707e-01	2.626611e-01	8.017610e-03	4.640622e-03	1.389691e-01	1.250723e-01	4.181575e-01	3.923739e-01
5.4	2.716923e-01	2.644135e-01	5.735023e-03	3.319770e-03	1.389692e-01	1.250722e-01	4.163965e-01	3.928055e-01
5.6	2.726595e-01	2.664546e-01	4.067386e-03	2.354653e-03	1.389691e-01	1.250722e-01	4.156960e-01	3.938814e-01
5.8	2.723260e-01	2.670882e-01	2.860722e-03	1.656240e-03	1.389692e-01	1.250722e-01	4.141559e-01	3.938166e-01
6.0	2.730107e-01	2.685956e-01	1.995763e-03	1.155554e-03	1.389692e-01	1.250722e-01	4.139759e-01	3.948235e-01
6.2	2.742677e-01	2.705575e-01	1.381375e-03	7.998776e-04	1.389692e-01	1.250722e-01	4.146182e-01	3.964296e-01
6.4	2.745662e-01	2.714755e-01	9.488142e-04	5.494419e-04	1.389692e-01	1.250722e-01	4.144843e-01	3.970973e-01
6.6	2.749833e-01	2.724211e-01	6.468698e-04	3.746141e-04	1.389692e-01	1.250723e-01	4.145992e-01	3.978681e-01
6.8	2.753548e-01	2.732424e-01	4.378432e-04	2.535772e-04	1.389691e-01	1.250722e-01	4.147617e-01	3.985682e-01
7.0	2.752023e-01	2.734733e-01	2.942973e-04	1.704514e-04	1.389692e-01	1.250722e-01	4.144657e-01	3.987160e-01
7.2	2.756384e-01	2.742280e-01	1.964801e-04	1.138030e-04	1.389691e-01	1.250722e-01	4.148040e-01	3.994140e-01
7.4	2.761636e-01	2.750189e-01	1.303207e-04	7.548620e-05	1.389692e-01	1.250722e-01	4.152630e-01	4.001667e-01
7.6	2.762763e-01	2.753538e-01	8.589497e-05	4.975531e-05	1.389691e-01	1.250722e-01	4.153313e-01	4.004757e-01
7.8	2.765699e-01	2.758300e-01	5.626972e-05	3.259590e-05	1.389691e-01	1.250722e-01	4.155953e-01	4.009349e-01
8.0	2.772864e-01	2.766955e-01	3.664607e-05	2.122906e-05	1.389692e-01	1.250722e-01	4.162923e-01	4.017890e-01
8.2	2.781489e-01	2.776793e-01	2.373094e-05	1.374777e-05	1.389691e-01	1.250722e-01	4.171419e-01	4.027653e-01
8.4	2.783790e-01	2.780086e-01	1.528357e-05	8.854309e-06	1.389692e-01	1.250722e-01	4.173633e-01	4.030898e-01
8.6	2.787407e-01	2.784502e-01	9.791301e-06	5.672601e-06	1.389692e-01	1.250722e-01	4.177197e-01	4.035281e-01
8.8	2.795796e-01	2.793525e-01	6.240849e-06	3.615734e-06	1.389692e-01	1.250722e-01	4.185549e-01	4.044284e-01
9.0	2.801274e-01	2.799515e-01	3.958339e-06	2.293380e-06	1.389692e-01	1.250722e-01	4.191006e-01	4.050260e-01
9.2	2.807293e-01	2.805935e-01	2.498759e-06	1.447759e-06	1.389692e-01	1.250722e-01	4.197011e-01	4.056671e-01
9.4	2.808791e-01	2.807749e-01	1.570183e-06	9.097684e-07	1.389692e-01	1.250723e-01	4.198499e-01	4.058481e-01
9.6	2.803507e-01	2.802716e-01	9.823377e-07	5.691796e-07	1.389692e-01	1.250723e-01	4.193210e-01	4.053443e-01
9.8	2.807282e-01	2.806682e-01	6.119603e-07	3.545840e-07	1.389692e-01	1.250722e-01	4.196979e-01	4.057406e-01
10.0	2.807734e-01	2.807282e-01	3.796668e-07	2.199911e-07	1.389692e-01	1.250723e-01	4.197428e-01	4.058007e-01
10.2	2.813630e-01	2.813291e-01	2.346176e-07	1.359468e-07	1.389692e-01	1.250722e-01	4.203324e-01	4.064015e-01
10.4	2.817809e-01	2.817557e-01	1.444297e-07	8.368943e-08	1.389691e-01	1.250722e-01	4.207502e-01	4.068280e-01
10.6	2.823331e-01	2.823143e-01	8.858244e-08	5.132950e-08	1.389691e-01	1.250722e-01	4.213023e-01	4.073866e-01
10.8	2.824275e-01	2.824138e-01	5.413632e-08	3.136988e-08	1.389692e-01	1.250722e-01	4.213968e-01	4.074860e-01
11.0	2.828173e-01	2.828071e-01	3.297101e-08	1.910559e-08	1.389692e-01	1.250722e-01	4.217865e-01	4.078795e-01
11.2	2.830448e-01	2.830375e-01	2.001372e-08	1.159739e-08	1.389691e-01	1.250722e-01	4.220140e-01	4.081097e-01
11.4	2.832097e-01	2.832043e-01	1.210946e-08	7.017146e-09	1.389691e-01	1.250722e-01	4.221788e-01	4.082766e-01
11.6	2.837813e-01	2.837775e-01	7.304124e-09	4.232601e-09	1.389691e-01	1.250723e-01	4.227504e-01	4.088497e-01
11.8	2.841790e-01	2.841763e-01	4.392408e-09	2.545334e-09	1.389692e-01	1.250722e-01	4.231481e-01	4.092485e-01
12.0	2.847934e-01	2.847915e-01	2.633728e-09	1.526214e-09	1.389691e-01	1.250722e-01	4.237625e-01	4.098636e-01
12.2	2.854305e-01	2.854290e-01	1.574756e-09	9.125572e-10	1.389691e-01	1.250722e-01	4.243996e-01	4.105013e-01
12.4	2.860506e-01	2.860496e-01	9.390061e-10	5.441487e-10	1.389692e-01	1.250722e-01	4.250197e-01	4.111217e-01
12.6	2.866029e-01	2.866022e-01	5.584373e-10	3.236127e-10	1.389692e-01	1.250723e-01	4.255720e-01	4.116744e-01
12.8	2.870785e-01	2.870781e-01	3.312584e-10	1.919638e-10	1.389692e-01	1.250722e-01	4.260477e-01	4.121503e-01
13.0	2.876044e-01	2.876042e-01	1.960108e-10	1.135884e-10	1.389692e-01	1.250722e-01	4.265737e-01	4.126764e-01
13.2	2.881401e-01	2.881398e-01	1.157036e-10	6.705052e-11	1.389692e-01	1.250722e-01	4.271093e-01	4.132120e-01
13.4	2.886664e-01	2.886664e-01	6.813960e-11	3.948714e-11	1.389691e-01	1.250722e-01	4.276357e-01	4.137384e-01
13.6	2.891863e-01	2.891862e-01	4.003762e-11	2.320199e-11	1.389692e-01	1.250723e-01	4.281555e-01	4.142585e-01
13.8	2.897104e-01	2.897103e-01	2.347372e-11	1.360315e-11	1.389691e-01	1.250722e-01	4.286796e-01	4.147825e-01
14.0	2.901975e-01	2.901975e-01	1.373311e-11	7.958426e-12	1.389691e-01	1.250722e-01	4.291667e-01	4.152696e-01
14.2	2.905075e-01	2.905075e-01	8.017824e-12	4.646383e-12	1.389691e-01	1.250722e-01	4.294766e-01	4.155797e-01
14.4	2.906972e-01	2.906971e-01	4.671650e-12	2.707253e-12	1.389692e-01	1.250723e-01	4.296663e-01	4.157694e-01
14.6	2.910023e-01	2.910023e-01	2.716659e-12	1.574323e-12	1.389692e-01	1.250722e-01	4.299715e-01	4.160745e-01
14.8	2.913617e-01	2.913617e-01	1.576795e-12	9.137634e-13	1.389691e-01	1.250722e-01	4.303308e-01	4.164339e-01
15.0	2.915888e-01	2.915888e-01	9.135105e-13	5.293852e-13	1.389691e-01	1.250722e-01	4.305580e-01	4.166611e-01
15.2	2.918657e-01	2.918657e-01	5.282900e-13	3.061472e-13	1.389691e-01	1.250722e-01	4.308348e-01	4.169379e-01
15.4	2.922088e-01	2.922088e-01	3.049814e-13	1.767384e-13	1.389692e-01	1.250722e-01	4.311780e-01	4.172811e-01
15.6	2.924113e-01	2.924113e-01	1.757667e-13	1.018576e-13	1.389692e-01	1.250723e-01	4.313805e-01	4.174835e-01
15.8	2.926881e-01	2.926881e-01	1.011305e-13	5.860549e-14	1.389691e-01	1.250722e-01	4.316572e-01	4.177603e-01
16.0	2.925962e-01	2.925962e-01	5.809376e-14	3.366548e-14	1.389692e-01	1.250722e-01	4.315654e-01	4.176685e-01
16.2	2.928092e-01	2.928092e-01	3.331934e-14	1.930860e-14	1.389692e-01	1.250722e-01	4.317784e-01	4.178814e-01
16.4	2.929109e-01	2.929109e-01	1.908100e-14	1.105744e-14	1.389691e-01	1.250722e-01	4.318800e-01	4.179831e-01
16.6	2.931222e-01	2.931222e-01	1.091090e-14	6.322854e-15	1.389692e-01	1.250722e-01	4.320914e-01	4.181944e-01
16.8	2.932235e-01	2.932235e-01	6.230052e-15	3.610297e-15	1.389692e-01	1.250722e-01	4.321927e-01	4.182958e-01
17.0	2.932562e-01	2.932562e-01	3.552304e-15	2.058543e-15	1.389692e-01	1.250722e-01	4.322254e-01	4.183286e-01
17.2	2.930654e-01	2.930654e-01	2.022699e-15	1.172141e-15	1.389692e-01	1.250722e-01	4.320345e-01	4.181376e-01
17.4	2.931135e-01	2.931135e-01	1.150191e-15	6.665260e-16	1.389691e-01	1.250722e-01	4.320827e-01	4.181857e-01
17.6	2.931185e-01	2.931185e-01	6.531917e-16	3.785178e-16	1.389692e-01	1.250722e-01	4.320876e-01	4.181908e-01
17.8	2.931466e-01	2.931466e-01	3.704737e-16	2.146848e-16	1.389692e-01	1.250722e-01	4.321157e-01	4.182189e-01
18.0	2.930674e-01	2.930674e-01	2.098617e-16	1.216119e-16	1.389692e-01	1.250722e-01	4.320366e-01	4.181397e-01
18.2	2.930385e-01	2.930385e-01	1.187358e-16	6.880540e-17	1.389691e-01	1.250722e-01	4.320075e-01	4.181108e-01
18.4	2.929871e-01	2.929871e-01	6.709885e-17	3.888249e-17	1.389692e-01	1.250723e-01	4.319562e-01	4.180592e-01
18.6	2.928976e-01	2.928976e-01	3.787437e-17	2.194738e-17	1.389691e-01	1.250722e-01	4.318668e-01	4.179698e-01
18.8	2.926282e-01	2.926282e-01	2.135425e-17	1.237428e-17	1.389691e-01	1.250722e-01	4.315974e-01	4.177003e-01
19.0	2.924569e-01	2.924569e-01	1.202662e-17	6.969106e-18	1.389691e-01	1.250722e-01	4.314261e-01	4.175291e-01
19.2	2.923269e-01	2.923269e-01	6.766033e-18	3.920719e-18	1.389692e-01	1.250722e-01	4.312962e-01	4.173991e-01
19.4	2.921042e-01	2.921042e-01	3.802477e-18	2.203413e-18	1.389692e-01	1.250722e-01	4.310733e-01	4.171764e-01
19.6	2.919339e-01	2.919339e-01	2.134768e-18	1.237024e-18	1.389691e-01	1.250722e-01	4.309028e-01	4.170062e-01
19.8	2.917481e-01	2.917481e-01	1.197285e-18	6.937818e-19	1.389692e-01	1.250722e-01	4.307172e-01	4.168203e-01
20.0	2.913967e-01	2.913967e-01	6.708356e-19	3.887221e-19	1.389692e-01	1.250722e-01	4.303658e-01	4.164689e-01


==> anc/Figure13a_2S_midy_dNdpT_0-20.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 13(a)
# pT	 prim upper	 prim lower	 reg upper	 reg lower	 bf upper	 bf lower	 total upper	 total lower	 pp
0.2	1.375796e-08	7.881996e-09	5.512133e-04	2.901468e-04	1.624494e-04	1.462044e-04	7.136764e-04	4.363591e-04	1.249610e-03
0.4	4.399258e-08	2.544303e-08	1.090427e-03	5.739775e-04	3.194206e-04	2.874783e-04	1.409892e-03	8.614813e-04	2.457081e-03
0.6	1.178458e-07	6.920117e-08	1.606318e-03	8.455315e-04	4.658223e-04	4.192401e-04	2.072258e-03	1.264841e-03	3.583249e-03
0.8	2.870470e-07	1.720060e-07	2.088796e-03	1.099497e-03	5.972922e-04	5.375632e-04	2.686375e-03	1.637232e-03	4.594556e-03
1.0	6.110349e-07	3.751746e-07	2.529352e-03	1.331397e-03	7.104536e-04	6.394084e-04	3.240417e-03	1.971180e-03	5.465026e-03
1.2	1.135297e-06	7.164875e-07	2.921132e-03	1.537622e-03	8.030657e-04	7.227592e-04	3.725333e-03	2.261097e-03	6.177428e-03
1.4	1.958967e-06	1.273460e-06	3.258739e-03	1.715330e-03	8.740625e-04	7.866562e-04	4.134760e-03	2.503259e-03	6.723557e-03
1.6	3.133927e-06	2.101046e-06	3.537851e-03	1.862249e-03	9.234825e-04	8.311342e-04	4.464467e-03	2.695484e-03	7.103711e-03
1.8	4.708202e-06	3.256643e-06	3.754825e-03	1.976460e-03	9.523210e-04	8.570888e-04	4.711854e-03	2.836805e-03	7.325545e-03
2.0	6.685741e-06	4.770043e-06	3.906461e-03	2.056278e-03	9.623263e-04	8.660936e-04	4.875473e-03	2.927142e-03	7.402510e-03
2.2	9.173234e-06	6.745441e-06	3.990111e-03	2.100308e-03	9.557738e-04	8.601964e-04	4.955058e-03	2.967250e-03	7.352105e-03
2.4	1.164592e-05	8.815756e-06	4.004128e-03	2.107688e-03	9.352421e-04	8.417180e-04	4.951016e-03	2.958222e-03	7.194171e-03
2.6	1.461043e-05	1.136854e-05	3.948607e-03	2.078462e-03	9.034145e-04	8.130731e-04	4.866632e-03	2.902903e-03	6.949342e-03
2.8	1.732262e-05	1.383206e-05	3.826119e-03	2.013986e-03	8.629140e-04	7.766225e-04	4.706355e-03	2.804441e-03	6.637799e-03
3.0	1.979939e-05	1.619517e-05	3.642236e-03	1.917194e-03	8.161820e-04	7.345638e-04	4.478217e-03	2.667953e-03	6.278323e-03
3.2	2.198500e-05	1.838778e-05	3.405597e-03	1.792634e-03	7.653971e-04	6.888575e-04	4.192979e-03	2.499879e-03	5.887670e-03
3.4	2.470184e-05	2.108681e-05	3.127473e-03	1.646235e-03	7.124314e-04	6.411883e-04	3.864607e-03	2.308510e-03	5.480241e-03
3.6	2.653327e-05	2.307690e-05	2.820885e-03	1.484853e-03	6.588347e-04	5.929512e-04	3.506253e-03	2.100881e-03	5.067959e-03
3.8	2.803546e-05	2.480013e-05	2.499463e-03	1.315664e-03	6.058452e-04	5.452605e-04	3.133343e-03	1.885724e-03	4.660346e-03
4.0	2.933330e-05	2.634854e-05	2.176284e-03	1.145549e-03	5.544107e-04	4.989696e-04	2.760028e-03	1.670867e-03	4.264697e-03
4.2	3.056415e-05	2.783472e-05	1.862864e-03	9.805718e-04	5.052241e-04	4.547017e-04	2.398652e-03	1.463108e-03	3.886340e-03
4.4	3.163622e-05	2.916837e-05	1.568463e-03	8.256054e-04	4.587591e-04	4.128833e-04	2.058859e-03	1.267657e-03	3.528917e-03
4.6	3.231221e-05	3.012073e-05	1.299742e-03	6.841564e-04	4.153083e-04	3.737775e-04	1.747362e-03	1.088055e-03	3.194680e-03
4.8	3.228434e-05	3.038956e-05	1.060749e-03	5.583555e-04	3.750190e-04	3.375171e-04	1.468052e-03	9.262622e-04	2.884763e-03
5.0	3.145312e-05	2.986326e-05	8.531721e-04	4.490916e-04	3.379260e-04	3.041336e-04	1.222551e-03	7.830884e-04	2.599432e-03
5.2	3.114265e-05	2.979337e-05	6.767547e-04	3.562293e-04	3.039793e-04	2.735813e-04	1.011877e-03	6.596040e-04	2.338302e-03
5.4	3.051607e-05	2.938831e-05	5.297828e-04	2.788663e-04	2.730670e-04	2.457603e-04	8.333658e-04	5.540150e-04	2.100516e-03
5.6	2.971505e-05	2.878293e-05	4.095755e-04	2.155918e-04	2.450364e-04	2.205328e-04	6.843269e-04	4.649075e-04	1.884895e-03
5.8	2.872094e-05	2.796001e-05	3.129174e-04	1.647130e-04	2.197080e-04	1.977372e-04	5.613463e-04	3.904102e-04	1.690062e-03
6.0	2.758392e-05	2.696979e-05	2.364092e-04	1.244408e-04	1.968881e-04	1.771992e-04	4.608812e-04	3.286098e-04	1.514524e-03
6.2	2.644697e-05	2.595467e-05	1.767287e-04	9.302621e-05	1.763776e-04	1.587398e-04	3.795533e-04	2.777207e-04	1.356751e-03
6.4	2.554587e-05	2.515034e-05	1.308017e-04	6.885125e-05	1.579790e-04	1.421811e-04	3.143266e-04	2.361827e-04	1.215223e-03
6.6	2.444360e-05	2.413045e-05	9.590188e-05	5.048070e-05	1.415008e-04	1.273508e-04	2.618463e-04	2.019619e-04	1.088468e-03
6.8	2.288670e-05	2.264536e-05	6.969119e-05	3.668394e-05	1.267609e-04	1.140848e-04	2.193388e-04	1.734141e-04	9.750842e-04
7.0	2.184095e-05	2.165240e-05	5.022075e-05	2.643512e-05	1.135883e-04	1.022295e-04	1.856500e-04	1.503170e-04	8.737563e-04
7.2	2.056472e-05	2.042015e-05	3.590437e-05	1.889929e-05	1.018245e-04	9.164200e-05	1.582936e-04	1.309614e-04	7.832651e-04
7.4	1.943852e-05	1.932785e-05	2.547786e-05	1.341100e-05	9.132358e-05	8.219124e-05	1.362400e-04	1.149301e-04	7.024890e-04
7.6	1.813007e-05	1.804692e-05	1.795190e-05	9.449493e-06	8.195258e-05	7.375734e-05	1.180345e-04	1.012538e-04	6.304046e-04
7.8	1.725242e-05	1.718904e-05	1.256491e-05	6.613901e-06	7.359070e-05	6.623163e-05	1.034080e-04	9.003457e-05	5.660821e-04
8.0	1.606545e-05	1.601843e-05	8.739137e-06	4.600095e-06	6.612882e-05	5.951594e-05	9.093340e-05	8.013446e-05	5.086832e-04
8.2	1.508369e-05	1.504872e-05	6.042087e-06	3.180425e-06	5.946889e-05	5.352200e-05	8.059467e-05	7.175115e-05	4.574528e-04
8.4	1.405092e-05	1.402526e-05	4.153881e-06	2.186514e-06	5.352288e-05	4.817060e-05	7.172769e-05	6.438238e-05	4.117146e-04
8.6	1.304616e-05	1.302750e-05	2.840537e-06	1.495198e-06	4.821222e-05	4.339100e-05	6.409892e-05	5.791369e-05	3.708632e-04
8.8	1.231311e-05	1.229939e-05	1.932630e-06	1.017295e-06	4.346667e-05	3.912000e-05	5.771241e-05	5.243668e-05	3.343590e-04
9.0	1.153837e-05	1.152841e-05	1.308620e-06	6.888295e-07	3.922373e-05	3.530136e-05	5.207072e-05	4.751860e-05	3.017210e-04
9.2	1.071902e-05	1.071190e-05	8.820691e-07	4.643023e-07	3.542780e-05	3.188501e-05	4.702889e-05	4.306122e-05	2.725215e-04
9.4	9.913736e-06	9.908692e-06	5.919932e-07	3.116125e-07	3.202946e-05	2.882651e-05	4.253519e-05	3.904681e-05	2.463804e-04
9.6	9.256688e-06	9.253099e-06	3.956856e-07	2.082804e-07	2.898484e-05	2.608636e-05	3.863722e-05	3.554774e-05	2.229604e-04
9.8	8.667297e-06	8.664754e-06	2.634464e-07	1.386725e-07	2.625505e-05	2.362954e-05	3.518579e-05	3.243297e-05	2.019619e-04
10.0	8.051387e-06	8.049609e-06	1.747535e-07	9.198646e-08	2.380554e-05	2.142498e-05	3.203168e-05	2.956658e-05	1.831195e-04
10.2	7.570229e-06	7.568972e-06	1.155126e-07	6.080337e-08	2.160570e-05	1.944513e-05	2.929145e-05	2.707491e-05	1.661977e-04
10.4	7.077982e-06	7.077113e-06	7.609858e-08	4.005666e-08	1.962840e-05	1.766556e-05	2.678248e-05	2.478273e-05	1.509877e-04
10.6	6.590713e-06	6.590113e-06	4.997312e-08	2.630478e-08	1.784955e-05	1.606459e-05	2.449023e-05	2.268101e-05	1.373042e-04
10.8	6.130249e-06	6.129838e-06	3.271705e-08	1.722155e-08	1.624781e-05	1.462302e-05	2.241077e-05	2.077008e-05	1.249831e-04
11.0	5.692478e-06	5.692198e-06	2.135751e-08	1.124214e-08	1.480423e-05	1.332380e-05	2.051806e-05	1.902724e-05	1.138787e-04
11.2	5.306624e-06	5.306435e-06	1.390350e-08	7.318506e-09	1.350200e-05	1.215180e-05	1.882253e-05	1.746556e-05	1.038616e-04
11.4	4.956107e-06	4.955979e-06	9.027109e-09	4.751678e-09	1.232621e-05	1.109359e-05	1.729134e-05	1.605432e-05	9.481698e-05
11.6	4.642498e-06	4.642412e-06	5.846230e-09	3.077330e-09	1.126357e-05	1.013722e-05	1.591192e-05	1.478271e-05	8.664286e-05
11.8	4.349555e-06	4.349497e-06	3.777060e-09	1.988164e-09	1.030232e-05	9.272088e-06	1.465565e-05	1.362357e-05	7.924861e-05
12.0	4.067088e-06	4.067050e-06	2.434605e-09	1.281524e-09	9.431963e-06	8.488769e-06	1.350149e-05	1.255710e-05	7.255359e-05
12.2	3.799550e-06	3.799525e-06	1.565823e-09	8.242161e-10	8.643180e-06	7.778859e-06	1.244430e-05	1.157921e-05	6.648600e-05
12.4	3.563782e-06	3.563765e-06	1.004934e-09	5.289760e-10	7.927651e-06	7.134886e-06	1.149244e-05	1.069918e-05	6.098193e-05
12.6	3.339143e-06	3.339131e-06	6.436532e-10	3.388053e-10	7.277977e-06	6.550180e-06	1.061776e-05	9.889650e-06	5.598444e-05
12.8	3.120889e-06	3.120882e-06	4.114546e-10	2.165809e-10	6.687554e-06	6.018799e-06	9.808854e-06	9.139897e-06	5.144272e-05
13.0	2.936759e-06	2.936755e-06	2.625321e-10	1.381912e-10	6.150486e-06	5.535437e-06	9.087508e-06	8.472330e-06	4.731143e-05
13.2	2.745449e-06	2.745446e-06	1.672114e-10	8.801651e-11	5.661508e-06	5.095357e-06	8.407124e-06	7.840891e-06	4.355006e-05
13.4	2.577244e-06	2.577242e-06	1.063173e-10	5.596315e-11	5.215913e-06	4.694322e-06	7.793263e-06	7.271620e-06	4.012240e-05
13.6	2.410879e-06	2.410878e-06	6.748788e-11	3.552417e-11	4.809488e-06	4.328539e-06	7.220435e-06	6.739453e-06	3.699606e-05
13.8	2.261944e-06	2.261944e-06	4.277200e-11	2.251427e-11	4.438462e-06	3.994617e-06	6.700450e-06	6.256583e-06	3.414202e-05
14.0	2.129016e-06	2.129016e-06	2.706648e-11	1.424721e-11	4.099455e-06	3.689510e-06	6.228498e-06	5.818541e-06	3.153428e-05
14.2	1.999972e-06	1.999972e-06	1.710283e-11	9.002565e-12	3.789436e-06	3.410492e-06	5.789425e-06	5.410473e-06	2.914950e-05
14.4	1.870922e-06	1.870922e-06	1.079175e-11	5.680544e-12	3.505682e-06	3.155113e-06	5.376615e-06	5.026041e-06	2.696678e-05
14.6	1.763017e-06	1.763017e-06	6.800273e-12	3.579518e-12	3.245747e-06	2.921172e-06	5.008770e-06	4.684192e-06	2.496728e-05
14.8	1.655161e-06	1.655161e-06	4.279504e-12	2.252640e-12	3.007432e-06	2.706689e-06	4.662597e-06	4.361851e-06	2.313409e-05
15.0	1.560010e-06	1.560010e-06	2.689762e-12	1.415833e-12	2.788759e-06	2.509883e-06	4.348771e-06	4.069895e-06	2.145199e-05
15.2	1.466847e-06	1.466847e-06	1.688524e-12	8.888029e-13	2.587944e-06	2.329150e-06	4.054793e-06	3.795998e-06	1.990727e-05
15.4	1.384385e-06	1.384385e-06	1.058748e-12	5.573021e-13	2.403381e-06	2.163043e-06	3.787767e-06	3.547428e-06	1.848754e-05
15.6	1.307402e-06	1.307402e-06	6.631129e-13	3.490484e-13	2.233618e-06	2.010257e-06	3.541021e-06	3.317659e-06	1.718168e-05
15.8	1.235543e-06	1.235543e-06	4.148676e-13	2.183774e-13	2.077347e-06	1.869613e-06	3.312891e-06	3.105156e-06	1.597959e-05
16.0	1.168125e-06	1.168125e-06	2.592835e-13	1.364812e-13	1.933382e-06	1.740044e-06	3.101507e-06	2.908169e-06	1.487218e-05
16.2	1.103471e-06	1.103471e-06	1.618823e-13	8.521135e-14	1.800655e-06	1.620590e-06	2.904127e-06	2.724061e-06	1.385120e-05
16.4	1.044014e-06	1.044014e-06	1.009712e-13	5.314907e-14	1.678195e-06	1.510375e-06	2.722209e-06	2.554389e-06	1.290919e-05
16.6	9.874685e-07	9.874685e-07	6.291933e-14	3.311939e-14	1.565123e-06	1.408610e-06	2.552592e-06	2.396079e-06	1.203941e-05
16.8	9.326647e-07	9.326647e-07	3.917170e-14	2.061914e-14	1.460644e-06	1.314579e-06	2.393308e-06	2.247244e-06	1.123572e-05
17.0	8.820890e-07	8.820890e-07	2.436553e-14	1.282550e-14	1.364035e-06	1.227631e-06	2.246124e-06	2.109720e-06	1.049257e-05
17.2	8.312963e-07	8.312963e-07	1.514281e-14	7.970854e-15	1.274639e-06	1.147175e-06	2.105935e-06	1.978471e-06	9.804910e-06
17.4	7.853728e-07	7.853728e-07	9.403227e-15	4.949657e-15	1.191858e-06	1.072673e-06	1.977231e-06	1.858045e-06	9.168143e-06
17.6	7.450666e-07	7.450666e-07	5.834427e-15	3.071117e-15	1.115153e-06	1.003637e-06	1.860220e-06	1.748704e-06	8.578095e-06
17.8	7.070194e-07	7.070194e-07	3.617275e-15	1.904055e-15	1.044026e-06	9.396231e-07	1.751045e-06	1.646643e-06	8.030966e-06
18.0	6.703445e-07	6.703445e-07	2.240976e-15	1.179602e-15	9.780282e-07	8.802254e-07	1.648373e-06	1.550570e-06	7.523294e-06
18.2	6.361975e-07	6.361975e-07	1.387317e-15	7.302541e-16	9.167495e-07	8.250745e-07	1.552947e-06	1.461272e-06	7.051919e-06
18.4	6.033488e-07	6.033488e-07	8.582358e-16	4.517569e-16	8.598148e-07	7.738334e-07	1.463164e-06	1.377182e-06	6.613960e-06
18.6	5.722114e-07	5.722114e-07	5.305657e-16	2.792785e-16	8.068823e-07	7.261941e-07	1.379094e-06	1.298406e-06	6.206787e-06
18.8	5.430451e-07	5.430451e-07	3.277801e-16	1.725364e-16	7.576394e-07	6.818754e-07	1.300685e-06	1.224921e-06	5.827995e-06
19.0	5.154537e-07	5.154537e-07	2.023696e-16	1.065230e-16	7.118001e-07	6.406201e-07	1.227254e-06	1.156074e-06	5.475385e-06
19.2	4.895931e-07	4.895931e-07	1.248634e-16	6.572545e-17	6.691030e-07	6.021927e-07	1.158696e-06	1.091786e-06	5.146946e-06
19.4	4.653259e-07	4.653259e-07	7.699475e-17	4.052838e-17	6.293085e-07	5.663777e-07	1.094634e-06	1.031704e-06	4.840834e-06
19.6	4.430632e-07	4.430632e-07	4.744933e-17	2.497631e-17	5.921971e-07	5.329773e-07	1.035260e-06	9.760406e-07	4.555362e-06
19.8	4.210522e-07	4.210522e-07	2.922466e-17	1.538325e-17	5.575674e-07	5.018106e-07	9.786196e-07	9.228628e-07	4.288980e-06
20.0	4.009749e-07	4.009749e-07	1.798982e-17	9.469456e-18	5.252346e-07	4.727112e-07	9.262095e-07	8.736861e-07	4.040265e-06


==> anc/Figure13b_2S_midy_dNdpT_20-40.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 13(b)
# pT	 prim upper	 prim lower	 reg upper	 reg lower	 bf upper	 bf lower	 total upper	 total lower	 pp
0.2	2.448757e-07	1.558891e-07	2.445094e-04	1.343520e-04	6.323295e-05	5.690965e-05	3.079872e-04	1.914175e-04	4.864073e-04
0.4	6.297591e-07	4.037492e-07	4.833986e-04	2.656159e-04	1.243335e-04	1.119002e-04	6.083619e-04	3.779198e-04	9.564116e-04
0.6	1.297935e-06	8.416779e-07	7.111583e-04	3.907645e-04	1.813200e-04	1.631880e-04	8.937763e-04	5.547942e-04	1.394769e-03
0.8	2.393774e-06	1.576178e-06	9.224410e-04	5.068590e-04	2.324943e-04	2.092448e-04	1.157329e-03	7.176801e-04	1.788418e-03
1.0	3.963781e-06	2.658661e-06	1.112040e-03	6.110395e-04	2.765420e-04	2.488878e-04	1.392546e-03	8.625859e-04	2.127246e-03
1.2	6.127912e-06	4.197593e-06	1.274853e-03	7.005010e-04	3.125911e-04	2.813320e-04	1.593572e-03	9.860305e-04	2.404547e-03
1.4	8.782944e-06	6.155444e-06	1.405931e-03	7.725252e-04	3.402264e-04	3.062037e-04	1.754940e-03	1.084884e-03	2.617125e-03
1.6	1.183098e-05	8.493281e-06	1.500747e-03	8.246242e-04	3.594629e-04	3.235167e-04	1.872041e-03	1.156634e-03	2.765099e-03
1.8	1.490238e-05	1.096443e-05	1.555705e-03	8.548226e-04	3.706883e-04	3.336194e-04	1.941295e-03	1.199406e-03	2.851448e-03
2.0	1.808791e-05	1.363968e-05	1.568826e-03	8.620318e-04	3.745828e-04	3.371246e-04	1.961497e-03	1.212796e-03	2.881406e-03
2.2	2.101334e-05	1.623370e-05	1.540397e-03	8.464111e-04	3.720323e-04	3.348290e-04	1.933443e-03	1.197474e-03	2.861787e-03
2.4	2.393191e-05	1.892685e-05	1.473373e-03	8.095827e-04	3.640404e-04	3.276363e-04	1.861345e-03	1.156146e-03	2.800311e-03
2.6	2.621261e-05	2.120061e-05	1.373325e-03	7.546090e-04	3.516515e-04	3.164864e-04	1.751189e-03	1.092296e-03	2.705012e-03
2.8	2.850524e-05	2.354935e-05	1.247930e-03	6.857078e-04	3.358868e-04	3.022981e-04	1.612323e-03	1.011555e-03	2.583745e-03
3.0	3.055915e-05	2.575358e-05	1.106088e-03	6.077687e-04	3.176964e-04	2.859268e-04	1.454343e-03	9.194491e-04	2.443819e-03
3.2	3.196392e-05	2.744075e-05	9.568805e-04	5.257828e-04	2.979287e-04	2.681358e-04	1.286773e-03	8.213593e-04	2.291760e-03
3.4	3.302104e-05	2.883709e-05	8.086109e-04	4.443123e-04	2.773120e-04	2.495807e-04	1.118944e-03	7.227300e-04	2.133169e-03
3.6	3.346971e-05	2.969110e-05	6.680795e-04	3.670936e-04	2.564496e-04	2.308047e-04	9.579988e-04	6.275894e-04	1.972689e-03
3.8	3.395485e-05	3.055573e-05	5.401964e-04	2.968249e-04	2.358235e-04	2.122411e-04	8.099747e-04	5.396217e-04	1.814027e-03
4.0	3.374088e-05	3.076009e-05	4.279178e-04	2.351305e-04	2.158028e-04	1.942225e-04	6.774615e-04	4.601132e-04	1.660022e-03
4.2	3.330176e-05	3.071779e-05	3.324418e-04	1.826688e-04	1.966571e-04	1.769914e-04	5.624006e-04	3.903779e-04	1.512747e-03
4.4	3.265799e-05	3.044288e-05	2.535594e-04	1.393248e-04	1.785707e-04	1.607136e-04	4.647881e-04	3.304813e-04	1.373621e-03
4.6	3.220793e-05	3.030735e-05	1.900677e-04	1.044376e-04	1.616576e-04	1.454918e-04	3.839332e-04	2.802368e-04	1.243520e-03
4.8	3.115605e-05	2.956419e-05	1.401667e-04	7.701820e-05	1.459752e-04	1.313776e-04	3.172979e-04	2.379600e-04	1.122886e-03
5.0	3.010220e-05	2.877688e-05	1.017925e-04	5.593254e-05	1.315368e-04	1.183831e-04	2.634315e-04	2.030925e-04	1.011822e-03
5.2	2.897181e-05	2.787800e-05	7.286674e-05	4.003853e-05	1.183231e-04	1.064908e-04	2.201616e-04	1.744073e-04	9.101776e-04
5.4	2.751996e-05	2.663336e-05	5.146032e-05	2.827621e-05	1.062906e-04	9.566152e-05	1.852709e-04	1.505711e-04	8.176198e-04
5.6	2.624352e-05	2.552562e-05	3.588480e-05	1.971784e-05	9.537973e-05	8.584176e-05	1.575081e-04	1.310852e-04	7.336902e-04
5.8	2.464811e-05	2.407847e-05	2.472791e-05	1.358739e-05	8.552072e-05	7.696866e-05	1.348967e-04	1.146345e-04	6.578515e-04
6.0	2.314644e-05	2.269678e-05	1.685098e-05	9.259203e-06	7.663811e-05	6.897430e-05	1.166355e-04	1.009303e-04	5.895240e-04
6.2	2.195814e-05	2.160141e-05	1.136384e-05	6.244155e-06	6.865448e-05	6.178904e-05	1.019765e-04	8.963460e-05	5.281114e-04
6.4	2.040396e-05	2.012819e-05	7.588725e-06	4.169823e-06	6.149290e-05	5.534358e-05	8.948559e-05	7.964160e-05	4.730223e-04
6.6	1.905433e-05	1.884120e-05	5.021331e-06	2.759101e-06	5.507882e-05	4.957091e-05	7.915448e-05	7.117121e-05	4.236832e-04
6.8	1.783444e-05	1.767023e-05	3.293969e-06	1.809957e-06	4.934134e-05	4.440721e-05	7.046976e-05	6.388740e-05	3.795487e-04
7.0	1.668235e-05	1.655658e-05	2.143376e-06	1.177733e-06	4.421395e-05	3.979254e-05	6.303968e-05	5.752685e-05	3.401072e-04
7.2	1.540773e-05	1.531313e-05	1.384098e-06	7.605289e-07	3.963489e-05	3.567140e-05	5.642672e-05	5.174506e-05	3.048838e-04
7.4	1.424611e-05	1.417527e-05	8.874061e-07	4.876084e-07	3.554745e-05	3.199271e-05	5.068097e-05	4.665558e-05	2.734419e-04
7.6	1.330508e-05	1.325178e-05	5.651297e-07	3.105251e-07	3.189981e-05	2.870983e-05	4.577002e-05	4.227213e-05	2.453832e-04
7.8	1.234272e-05	1.230311e-05	3.576138e-07	1.965002e-07	2.864496e-05	2.578047e-05	4.134529e-05	3.828007e-05	2.203459e-04
8.0	1.139149e-05	1.136236e-05	2.249468e-07	1.236028e-07	2.574045e-05	2.316641e-05	3.735688e-05	3.465237e-05	1.980035e-04
8.2	1.061838e-05	1.059687e-05	1.406994e-07	7.731095e-08	2.314809e-05	2.083328e-05	3.390717e-05	3.150747e-05	1.780622e-04
8.4	9.747735e-06	9.732181e-06	8.753658e-08	4.809923e-08	2.083363e-05	1.875027e-05	3.066890e-05	2.853055e-05	1.602587e-04
8.6	9.113139e-06	9.101749e-06	5.418756e-08	2.977475e-08	1.876647e-05	1.688982e-05	2.793380e-05	2.602134e-05	1.443574e-04
8.8	8.446090e-06	8.437862e-06	3.338428e-08	1.834386e-08	1.691928e-05	1.522735e-05	2.539875e-05	2.368356e-05	1.301483e-04
9.0	7.834891e-06	7.828982e-06	2.047522e-08	1.125064e-08	1.526773e-05	1.374095e-05	2.312309e-05	2.158119e-05	1.174441e-04
9.2	7.292977e-06	7.288746e-06	1.250441e-08	6.870871e-09	1.379017e-05	1.241115e-05	2.109565e-05	1.970677e-05	1.060782e-04
9.4	6.748234e-06	6.745234e-06	7.605772e-09	4.179190e-09	1.246737e-05	1.122063e-05	1.922321e-05	1.797005e-05	9.590289e-05
9.6	6.246900e-06	6.244782e-06	4.608505e-09	2.532263e-09	1.128227e-05	1.015404e-05	1.753378e-05	1.640136e-05	8.678667e-05
9.8	5.748968e-06	5.747493e-06	2.782264e-09	1.528787e-09	1.021971e-05	9.197730e-06	1.597146e-05	1.494675e-05	7.861308e-05
10.0	5.345784e-06	5.344752e-06	1.673932e-09	9.197854e-10	9.266241e-06	8.339615e-06	1.461370e-05	1.368529e-05	7.127878e-05
10.2	4.984618e-06	4.983898e-06	1.003814e-09	5.515714e-10	8.409961e-06	7.568966e-06	1.339558e-05	1.255342e-05	6.469201e-05
10.4	4.615526e-06	4.615029e-06	6.000870e-10	3.297334e-10	7.640296e-06	6.876268e-06	1.225642e-05	1.149163e-05	5.877153e-05
10.6	4.294618e-06	4.294276e-06	3.576737e-10	1.965331e-10	6.947889e-06	6.253098e-06	1.124286e-05	1.054757e-05	5.344528e-05
10.8	4.001406e-06	4.001172e-06	2.125851e-10	1.168104e-10	6.324413e-06	5.691972e-06	1.032603e-05	9.693261e-06	4.864933e-05
11.0	3.737349e-06	3.737189e-06	1.260114e-10	6.924021e-11	5.762504e-06	5.186254e-06	9.499980e-06	8.923512e-06	4.432696e-05
11.2	3.496317e-06	3.496208e-06	7.450270e-11	4.093746e-11	5.255617e-06	4.730055e-06	8.752008e-06	8.226304e-06	4.042782e-05
11.4	3.250272e-06	3.250199e-06	4.394115e-11	2.414461e-11	4.797941e-06	4.318147e-06	8.048257e-06	7.568370e-06	3.690724e-05
11.6	3.006911e-06	3.006862e-06	2.585567e-11	1.420707e-11	4.384315e-06	3.945883e-06	7.391251e-06	6.952760e-06	3.372550e-05
11.8	2.801968e-06	2.801935e-06	1.517996e-11	8.341025e-12	4.010150e-06	3.609135e-06	6.812133e-06	6.411078e-06	3.084730e-05
12.0	2.608911e-06	2.608889e-06	8.893220e-12	4.886609e-12	3.671366e-06	3.304230e-06	6.280287e-06	5.913124e-06	2.824128e-05
12.2	2.428474e-06	2.428460e-06	5.199493e-12	2.856996e-12	3.364333e-06	3.027900e-06	5.792812e-06	5.456363e-06	2.587949e-05
12.4	2.265532e-06	2.265523e-06	3.033998e-12	1.667108e-12	3.085816e-06	2.777234e-06	5.351350e-06	5.042759e-06	2.373705e-05
12.6	2.113518e-06	2.113511e-06	1.767085e-12	9.709710e-13	2.832932e-06	2.549639e-06	4.946451e-06	4.663151e-06	2.179179e-05
12.8	1.982537e-06	1.982533e-06	1.027359e-12	5.645090e-13	2.603112e-06	2.342800e-06	4.585650e-06	4.325334e-06	2.002393e-05
13.0	1.852564e-06	1.852561e-06	5.962679e-13	3.276349e-13	2.394059e-06	2.154653e-06	4.246624e-06	4.007215e-06	1.841584e-05
13.2	1.727284e-06	1.727282e-06	3.454983e-13	1.898430e-13	2.203726e-06	1.983353e-06	3.931010e-06	3.710635e-06	1.695174e-05
13.4	1.619321e-06	1.619320e-06	1.998778e-13	1.098280e-13	2.030279e-06	1.827251e-06	3.649600e-06	3.446571e-06	1.561753e-05
13.6	1.519908e-06	1.519908e-06	1.154581e-13	6.344148e-14	1.872079e-06	1.684872e-06	3.391988e-06	3.204780e-06	1.440062e-05
13.8	1.426846e-06	1.426846e-06	6.659666e-14	3.659326e-14	1.727659e-06	1.554893e-06	3.154505e-06	2.981739e-06	1.328969e-05
14.0	1.340653e-06	1.340653e-06	3.835947e-14	2.107760e-14	1.595701e-06	1.436131e-06	2.936355e-06	2.776785e-06	1.227462e-05
14.2	1.259779e-06	1.259779e-06	2.206523e-14	1.212432e-14	1.475027e-06	1.327524e-06	2.734806e-06	2.587303e-06	1.134636e-05
14.4	1.184688e-06	1.184687e-06	1.267601e-14	6.965164e-15	1.364576e-06	1.228119e-06	2.549265e-06	2.412806e-06	1.049674e-05
14.6	1.113703e-06	1.113703e-06	7.273041e-15	3.996361e-15	1.263398e-06	1.137057e-06	2.377101e-06	2.250760e-06	9.718445e-06
14.8	1.047934e-06	1.047934e-06	4.168012e-15	2.290222e-15	1.170635e-06	1.053571e-06	2.218569e-06	2.101505e-06	9.004881e-06
15.0	9.857978e-07	9.857978e-07	2.385835e-15	1.310959e-15	1.085517e-06	9.769649e-07	2.071315e-06	1.962763e-06	8.350128e-06
15.2	9.289264e-07	9.289264e-07	1.364172e-15	7.495796e-16	1.007350e-06	9.066151e-07	1.936276e-06	1.835542e-06	7.748847e-06
15.4	8.757979e-07	8.757979e-07	7.791696e-16	4.281350e-16	9.355094e-07	8.419584e-07	1.811307e-06	1.717756e-06	7.196226e-06
15.6	8.251417e-07	8.251416e-07	4.445759e-16	2.442838e-16	8.694298e-07	7.824868e-07	1.694571e-06	1.607628e-06	6.687921e-06
15.8	7.763390e-07	7.763390e-07	2.534117e-16	1.392437e-16	8.086014e-07	7.277413e-07	1.584940e-06	1.504080e-06	6.220011e-06
16.0	7.306529e-07	7.306529e-07	1.443077e-16	7.929358e-17	7.525638e-07	6.773074e-07	1.483217e-06	1.407960e-06	5.788952e-06
16.2	6.887438e-07	6.887438e-07	8.210098e-17	4.511252e-17	7.009000e-07	6.308099e-07	1.389644e-06	1.319554e-06	5.391538e-06
16.4	6.502771e-07	6.502771e-07	4.666782e-17	2.564285e-17	6.532326e-07	5.879093e-07	1.303510e-06	1.238186e-06	5.024866e-06
16.6	6.141855e-07	6.141855e-07	2.650392e-17	1.456326e-17	6.092197e-07	5.482978e-07	1.223405e-06	1.162483e-06	4.686306e-06
16.8	5.794056e-07	5.794056e-07	1.503968e-17	8.263939e-18	5.685516e-07	5.116965e-07	1.147957e-06	1.091102e-06	4.373474e-06
17.0	5.481071e-07	5.481071e-07	8.527363e-18	4.685581e-18	5.309467e-07	4.778520e-07	1.079054e-06	1.025959e-06	4.084205e-06
17.2	5.175935e-07	5.175935e-07	4.831151e-18	2.654601e-18	4.961494e-07	4.465344e-07	1.013743e-06	9.641279e-07	3.816534e-06
17.4	4.895369e-07	4.895369e-07	2.734997e-18	1.502816e-18	4.639275e-07	4.175349e-07	9.534645e-07	9.070718e-07	3.568673e-06
17.6	4.639466e-07	4.639466e-07	1.547193e-18	8.501451e-19	4.340700e-07	3.906630e-07	8.980166e-07	8.546096e-07	3.338999e-06
17.8	4.393022e-07	4.393022e-07	8.746273e-19	4.805866e-19	4.063840e-07	3.657456e-07	8.456862e-07	8.050478e-07	3.126031e-06
18.0	4.166325e-07	4.166325e-07	4.940860e-19	2.714883e-19	3.806947e-07	3.426252e-07	7.973272e-07	7.592577e-07	2.928421e-06
18.2	3.950997e-07	3.950997e-07	2.789281e-19	1.532643e-19	3.568421e-07	3.211579e-07	7.519419e-07	7.162576e-07	2.744939e-06
18.4	3.745164e-07	3.745164e-07	1.573625e-19	8.646690e-20	3.346805e-07	3.012125e-07	7.091969e-07	6.757289e-07	2.574466e-06
18.6	3.558226e-07	3.558226e-07	8.872333e-20	4.875134e-20	3.140766e-07	2.826690e-07	6.698992e-07	6.384916e-07	2.415974e-06
18.8	3.375463e-07	3.375463e-07	4.999315e-20	2.747003e-20	2.949090e-07	2.654181e-07	6.324554e-07	6.029644e-07	2.268530e-06
19.0	3.208859e-07	3.208859e-07	2.815315e-20	1.546948e-20	2.770662e-07	2.493595e-07	5.979521e-07	5.702454e-07	2.131279e-06
19.2	3.047608e-07	3.047608e-07	1.584510e-20	8.706501e-21	2.604465e-07	2.344019e-07	5.652073e-07	5.391627e-07	2.003435e-06
19.4	2.897068e-07	2.897068e-07	8.912955e-21	4.897454e-21	2.449566e-07	2.204609e-07	5.346634e-07	5.101677e-07	1.884281e-06
19.6	2.752370e-07	2.752370e-07	5.010883e-21	2.753359e-21	2.305110e-07	2.074600e-07	5.057480e-07	4.826970e-07	1.773162e-06
19.8	2.622081e-07	2.622081e-07	2.815654e-21	1.547134e-21	2.170315e-07	1.953283e-07	4.792395e-07	4.575364e-07	1.669473e-06
20.0	2.493091e-07	2.493091e-07	1.581333e-21	8.689046e-22	2.044461e-07	1.840014e-07	4.537552e-07	4.333106e-07	1.572662e-06


==> anc/Figure13c_2S_midy_RAA_vs_pT_0-20.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 13(c)
# pT	 prim upper	 prim lower	 reg upper	 reg lower	 bf upper	 bf lower	 total upper	 total lower
0.0	1.040483e-05	5.941874e-06	4.402173e-01	2.317209e-01	1.300001e-01	1.170001e-01	5.702277e-01	3.487269e-01
0.2	1.100980e-05	6.307563e-06	4.411081e-01	2.321898e-01	1.300000e-01	1.170000e-01	5.711192e-01	3.491962e-01
0.4	1.790441e-05	1.035498e-05	4.437898e-01	2.336014e-01	1.300000e-01	1.170000e-01	5.738077e-01	3.506117e-01
0.6	3.288798e-05	1.931241e-05	4.482854e-01	2.359678e-01	1.300000e-01	1.170000e-01	5.783182e-01	3.529872e-01
0.8	6.247546e-05	3.743692e-05	4.546241e-01	2.393043e-01	1.300000e-01	1.170000e-01	5.846866e-01	3.563418e-01
1.0	1.118082e-04	6.865010e-05	4.628253e-01	2.436213e-01	1.300000e-01	1.170001e-01	5.929371e-01	3.606900e-01
1.2	1.837814e-04	1.159847e-04	4.728719e-01	2.489097e-01	1.300000e-01	1.170000e-01	6.030557e-01	3.660256e-01
1.4	2.913587e-04	1.894027e-04	4.846748e-01	2.551224e-01	1.300000e-01	1.170000e-01	6.149662e-01	3.723118e-01
1.6	4.411676e-04	2.957674e-04	4.980285e-01	2.621515e-01	1.300000e-01	1.170000e-01	6.284697e-01	3.794473e-01
1.8	6.427102e-04	4.445599e-04	5.125659e-01	2.698038e-01	1.300000e-01	1.170000e-01	6.432086e-01	3.872483e-01
2.0	9.031723e-04	6.443819e-04	5.277212e-01	2.777812e-01	1.300000e-01	1.170000e-01	6.586244e-01	3.954256e-01
2.2	1.247702e-03	9.174843e-04	5.427167e-01	2.856743e-01	1.300000e-01	1.170000e-01	6.739645e-01	4.035918e-01
2.4	1.618800e-03	1.225403e-03	5.565795e-01	2.929716e-01	1.300000e-01	1.170000e-01	6.881983e-01	4.111970e-01
2.6	2.102420e-03	1.635916e-03	5.681987e-01	2.990876e-01	1.300000e-01	1.170000e-01	7.003011e-01	4.177235e-01
2.8	2.609693e-03	2.083832e-03	5.764137e-01	3.034117e-01	1.300000e-01	1.170000e-01	7.090234e-01	4.224956e-01
3.0	3.153610e-03	2.579537e-03	5.801287e-01	3.053672e-01	1.300000e-01	1.170000e-01	7.132823e-01	4.249467e-01
3.2	3.734074e-03	3.123099e-03	5.784286e-01	3.044725e-01	1.300000e-01	1.170000e-01	7.121627e-01	4.245956e-01
3.4	4.507437e-03	3.847789e-03	5.706817e-01	3.003946e-01	1.300000e-01	1.170000e-01	7.051892e-01	4.212424e-01
3.6	5.235493e-03	4.553490e-03	5.566116e-01	2.929884e-01	1.300000e-01	1.170000e-01	6.918471e-01	4.145418e-01
3.8	6.015748e-03	5.321522e-03	5.363256e-01	2.823103e-01	1.300000e-01	1.170000e-01	6.723414e-01	4.046318e-01
4.0	6.878168e-03	6.178291e-03	5.103021e-01	2.686121e-01	1.300000e-01	1.170000e-01	6.471803e-01	3.917904e-01
4.2	7.864508e-03	7.162195e-03	4.793363e-01	2.523124e-01	1.300000e-01	1.170000e-01	6.172008e-01	3.764746e-01
4.4	8.964852e-03	8.265530e-03	4.444602e-01	2.339543e-01	1.300000e-01	1.170000e-01	5.834250e-01	3.592198e-01
4.6	1.011438e-02	9.428403e-03	4.068458e-01	2.141549e-01	1.300000e-01	1.170000e-01	5.469601e-01	3.405833e-01
4.8	1.119133e-02	1.053451e-02	3.677074e-01	1.935534e-01	1.300000e-01	1.170000e-01	5.088987e-01	3.210878e-01
5.0	1.210000e-02	1.148838e-02	3.282148e-01	1.727653e-01	1.299999e-01	1.170000e-01	4.703147e-01	3.012536e-01
5.2	1.331849e-02	1.274145e-02	2.894214e-01	1.523453e-01	1.300000e-01	1.170000e-01	4.327399e-01	2.820868e-01
5.4	1.452789e-02	1.399100e-02	2.522156e-01	1.327609e-01	1.300000e-01	1.170000e-01	3.967434e-01	2.637519e-01
5.6	1.576483e-02	1.527030e-02	2.172935e-01	1.143787e-01	1.300000e-01	1.170000e-01	3.630583e-01	2.466490e-01
5.8	1.699402e-02	1.654378e-02	1.851514e-01	9.745975e-02	1.300000e-01	1.170000e-01	3.321454e-01	2.310035e-01
6.0	1.821294e-02	1.780744e-02	1.560948e-01	8.216495e-02	1.300000e-01	1.170000e-01	3.043077e-01	2.169724e-01
6.2	1.949287e-02	1.913002e-02	1.302588e-01	6.856544e-02	1.300000e-01	1.170000e-01	2.797516e-01	2.046955e-01
6.4	2.102155e-02	2.069607e-02	1.076360e-01	5.665729e-02	1.300000e-01	1.170000e-01	2.586575e-01	1.943534e-01
6.6	2.245689e-02	2.216918e-02	8.810720e-02	4.637775e-02	1.300000e-01	1.170000e-01	2.405641e-01	1.855469e-01
6.8	2.347151e-02	2.322401e-02	7.147198e-02	3.762131e-02	1.300000e-01	1.170000e-01	2.249435e-01	1.778453e-01
7.0	2.499662e-02	2.478083e-02	5.747684e-02	3.025457e-02	1.300000e-01	1.170000e-01	2.124735e-01	1.720354e-01
7.2	2.625512e-02	2.607055e-02	4.583936e-02	2.412885e-02	1.300000e-01	1.170000e-01	2.020945e-01	1.671994e-01
7.4	2.767093e-02	2.751338e-02	3.626798e-02	1.909068e-02	1.300000e-01	1.170000e-01	1.939389e-01	1.636041e-01
7.6	2.875941e-02	2.862752e-02	2.847679e-02	1.498957e-02	1.300000e-01	1.170000e-01	1.872362e-01	1.606171e-01
7.8	3.047688e-02	3.036492e-02	2.219627e-02	1.168364e-02	1.300001e-01	1.170001e-01	1.826732e-01	1.590486e-01
8.0	3.158242e-02	3.148999e-02	1.717992e-02	9.043145e-03	1.300000e-01	1.170000e-01	1.787624e-01	1.575332e-01
8.2	3.297322e-02	3.289678e-02	1.320811e-02	6.952466e-03	1.300000e-01	1.170000e-01	1.761814e-01	1.568493e-01
8.4	3.412783e-02	3.406550e-02	1.008923e-02	5.310752e-03	1.300000e-01	1.170000e-01	1.742170e-01	1.563762e-01
8.6	3.517782e-02	3.512749e-02	7.659259e-03	4.031670e-03	1.300000e-01	1.170000e-01	1.728371e-01	1.561592e-01
8.8	3.682601e-02	3.678497e-02	5.780104e-03	3.042524e-03	1.300000e-01	1.170000e-01	1.726061e-01	1.568275e-01
9.0	3.824184e-02	3.820883e-02	4.337187e-03	2.283001e-03	1.300000e-01	1.170000e-01	1.725790e-01	1.574918e-01
9.2	3.933276e-02	3.930663e-02	3.236695e-03	1.703727e-03	1.300000e-01	1.170000e-01	1.725695e-01	1.580104e-01
9.4	4.023751e-02	4.021704e-02	2.402761e-03	1.264762e-03	1.300000e-01	1.170000e-01	1.726403e-01	1.584818e-01
9.6	4.151719e-02	4.150109e-02	1.774690e-03	9.341588e-04	1.300000e-01	1.170000e-01	1.732919e-01	1.594352e-01
9.8	4.291550e-02	4.290291e-02	1.304436e-03	6.866270e-04	1.300000e-01	1.170000e-01	1.742200e-01	1.605895e-01
10.0	4.396793e-02	4.395822e-02	9.543137e-04	5.023301e-04	1.300000e-01	1.170000e-01	1.749222e-01	1.614605e-01
10.2	4.554953e-02	4.554197e-02	6.950314e-04	3.658495e-04	1.300000e-01	1.170000e-01	1.762446e-01	1.629078e-01
10.4	4.687787e-02	4.687212e-02	5.040052e-04	2.652975e-04	1.300000e-01	1.170000e-01	1.773818e-01	1.641374e-01
10.6	4.800081e-02	4.799644e-02	3.639591e-04	1.915803e-04	1.300000e-01	1.170000e-01	1.783648e-01	1.651880e-01
10.8	4.904862e-02	4.904534e-02	2.617718e-04	1.377911e-04	1.300000e-01	1.170000e-01	1.793104e-01	1.661831e-01
11.0	4.998720e-02	4.998475e-02	1.875462e-04	9.872031e-05	1.300000e-01	1.170000e-01	1.801747e-01	1.670834e-01
11.2	5.109324e-02	5.109142e-02	1.338657e-04	7.046406e-05	1.300000e-01	1.170000e-01	1.812271e-01	1.681619e-01
11.4	5.227025e-02	5.226890e-02	9.520562e-05	5.011421e-05	1.300000e-01	1.170000e-01	1.823655e-01	1.693190e-01
11.6	5.358200e-02	5.358101e-02	6.747504e-05	3.551741e-05	1.300000e-01	1.170000e-01	1.836495e-01	1.706166e-01
11.8	5.488494e-02	5.488421e-02	4.766090e-05	2.508768e-05	1.300000e-01	1.170000e-01	1.849326e-01	1.719093e-01
12.0	5.605633e-02	5.605581e-02	3.355595e-05	1.766314e-05	1.300000e-01	1.170000e-01	1.860898e-01	1.730735e-01
12.2	5.714812e-02	5.714774e-02	2.355118e-05	1.239684e-05	1.300000e-01	1.170000e-01	1.871717e-01	1.741601e-01
12.4	5.843996e-02	5.843970e-02	1.647922e-05	8.674307e-06	1.300000e-01	1.170000e-01	1.884564e-01	1.754484e-01
12.6	5.964411e-02	5.964392e-02	1.149700e-05	6.051775e-06	1.300000e-01	1.170000e-01	1.896556e-01	1.766500e-01
12.8	6.066726e-02	6.066712e-02	7.998305e-06	4.210136e-06	1.300000e-01	1.170000e-01	1.906752e-01	1.776713e-01
13.0	6.207294e-02	6.207283e-02	5.549019e-06	2.920884e-06	1.300000e-01	1.170000e-01	1.920785e-01	1.790757e-01
13.2	6.304122e-02	6.304115e-02	3.839521e-06	2.021042e-06	1.300000e-01	1.170000e-01	1.930451e-01	1.800432e-01
13.4	6.423453e-02	6.423449e-02	2.649825e-06	1.394811e-06	1.300000e-01	1.170000e-01	1.942372e-01	1.812359e-01
13.6	6.516583e-02	6.516580e-02	1.824191e-06	9.602149e-07	1.300000e-01	1.170000e-01	1.951677e-01	1.821668e-01
13.8	6.625104e-02	6.625104e-02	1.252767e-06	6.594298e-07	1.300000e-01	1.170000e-01	1.962523e-01	1.832517e-01
14.0	6.751434e-02	6.751434e-02	8.583192e-07	4.518008e-07	1.300000e-01	1.170000e-01	1.975152e-01	1.845148e-01
14.2	6.861082e-02	6.861082e-02	5.867279e-07	3.088411e-07	1.300000e-01	1.170000e-01	1.986114e-01	1.856111e-01
14.4	6.937877e-02	6.937877e-02	4.001867e-07	2.106497e-07	1.300000e-01	1.170000e-01	1.993792e-01	1.863790e-01
14.6	7.061310e-02	7.061310e-02	2.723674e-07	1.433684e-07	1.300000e-01	1.170000e-01	2.006134e-01	1.876132e-01
14.8	7.154637e-02	7.154637e-02	1.849869e-07	9.737315e-08	1.300000e-01	1.170000e-01	2.015465e-01	1.885464e-01
15.0	7.272099e-02	7.272099e-02	1.253852e-07	6.600010e-08	1.300000e-01	1.170000e-01	2.027211e-01	1.897211e-01
15.2	7.368398e-02	7.368398e-02	8.481948e-08	4.464716e-08	1.300000e-01	1.170000e-01	2.036841e-01	1.906840e-01
15.4	7.488202e-02	7.488202e-02	5.726817e-08	3.014473e-08	1.300000e-01	1.170000e-01	2.048821e-01	1.918821e-01
15.6	7.609281e-02	7.609281e-02	3.859419e-08	2.031515e-08	1.300000e-01	1.170000e-01	2.060929e-01	1.930928e-01
15.8	7.732008e-02	7.732008e-02	2.596234e-08	1.366602e-08	1.300000e-01	1.170000e-01	2.073201e-01	1.943201e-01
16.0	7.854428e-02	7.854428e-02	1.743413e-08	9.176950e-09	1.299999e-01	1.170000e-01	2.085442e-01	1.955442e-01
16.2	7.966614e-02	7.966614e-02	1.168724e-08	6.151913e-09	1.300000e-01	1.170000e-01	2.096661e-01	1.966661e-01
16.4	8.087375e-02	8.087375e-02	7.821655e-09	4.117151e-09	1.300001e-01	1.170000e-01	2.108738e-01	1.978738e-01
16.6	8.201969e-02	8.201969e-02	5.226114e-09	2.750915e-09	1.300000e-01	1.170000e-01	2.120197e-01	1.990197e-01
16.8	8.300889e-02	8.300889e-02	3.486354e-09	1.835142e-09	1.300000e-01	1.170000e-01	2.130089e-01	2.000089e-01
17.0	8.406793e-02	8.406793e-02	2.322169e-09	1.222340e-09	1.300000e-01	1.170000e-01	2.140680e-01	2.010679e-01
17.2	8.478367e-02	8.478367e-02	1.544411e-09	8.129451e-10	1.300000e-01	1.170000e-01	2.147837e-01	2.017837e-01
17.4	8.566323e-02	8.566323e-02	1.025641e-09	5.398756e-10	1.299999e-01	1.170000e-01	2.156632e-01	2.026632e-01
17.6	8.685689e-02	8.685689e-02	6.801542e-10	3.580186e-10	1.300001e-01	1.170000e-01	2.168569e-01	2.038569e-01
17.8	8.803666e-02	8.803666e-02	4.504159e-10	2.370892e-10	1.300000e-01	1.170000e-01	2.180367e-01	2.050367e-01
18.0	8.910254e-02	8.910254e-02	2.978717e-10	1.567933e-10	1.300000e-01	1.170000e-01	2.191025e-01	2.061025e-01
18.2	9.021622e-02	9.021622e-02	1.967290e-10	1.035539e-10	1.300000e-01	1.170000e-01	2.202162e-01	2.072162e-01
18.4	9.122352e-02	9.122352e-02	1.297613e-10	6.830354e-11	1.300000e-01	1.170000e-01	2.212235e-01	2.082235e-01
18.6	9.219124e-02	9.219124e-02	8.548155e-11	4.499566e-11	1.300000e-01	1.170000e-01	2.221912e-01	2.091913e-01
18.8	9.317872e-02	9.317872e-02	5.624234e-11	2.960475e-11	1.300000e-01	1.170000e-01	2.231787e-01	2.101787e-01
19.0	9.414017e-02	9.414017e-02	3.695988e-11	1.945488e-11	1.300000e-01	1.170000e-01	2.241402e-01	2.111402e-01
19.2	9.512304e-02	9.512304e-02	2.425972e-11	1.276980e-11	1.300000e-01	1.170000e-01	2.251231e-01	2.121230e-01
19.4	9.612515e-02	9.612515e-02	1.590527e-11	8.372190e-12	1.300000e-01	1.170000e-01	2.261252e-01	2.131252e-01
19.6	9.726192e-02	9.726192e-02	1.041615e-11	5.482838e-12	1.300000e-01	1.170000e-01	2.272619e-01	2.142619e-01
19.8	9.817072e-02	9.817072e-02	6.813896e-12	3.586691e-12	1.300000e-01	1.170000e-01	2.281707e-01	2.151707e-01
20.0	9.924470e-02	9.924470e-02	4.452632e-12	2.343771e-12	1.300000e-01	1.170000e-01	2.292447e-01	2.162447e-01


==> anc/Figure13d_2S_midy_RAA_vs_pT_20-40.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 13(d)
# pT	 prim upper	 prim lower	 reg upper	 reg lower	 bf upper	 bf lower	 total upper	 total lower
0.0	4.577873e-04	2.907336e-04	5.017577e-01	2.757040e-01	1.300000e-01	1.170000e-01	6.322155e-01	3.929947e-01
0.2	5.034376e-04	3.204909e-04	5.026845e-01	2.762129e-01	1.300000e-01	1.170000e-01	6.331880e-01	3.935334e-01
0.4	6.584603e-04	4.221500e-04	5.054295e-01	2.777213e-01	1.300000e-01	1.170000e-01	6.360879e-01	3.951434e-01
0.6	9.305732e-04	6.034531e-04	5.098752e-01	2.801642e-01	1.300000e-01	1.170000e-01	6.408057e-01	3.977677e-01
0.8	1.338487e-03	8.813253e-04	5.157861e-01	2.834120e-01	1.300000e-01	1.170000e-01	6.471246e-01	4.012933e-01
1.0	1.863340e-03	1.249814e-03	5.227605e-01	2.872444e-01	1.300000e-01	1.170000e-01	6.546239e-01	4.054942e-01
1.2	2.548469e-03	1.745690e-03	5.301843e-01	2.913235e-01	1.300000e-01	1.170000e-01	6.627327e-01	4.100692e-01
1.4	3.355951e-03	2.351987e-03	5.372044e-01	2.951808e-01	1.300000e-01	1.170000e-01	6.705603e-01	4.145328e-01
1.6	4.278681e-03	3.071601e-03	5.427463e-01	2.982259e-01	1.300000e-01	1.170000e-01	6.770250e-01	4.182976e-01
1.8	5.226250e-03	3.845215e-03	5.455840e-01	2.997854e-01	1.300000e-01	1.170000e-01	6.808103e-01	4.206306e-01
2.0	6.277459e-03	4.733688e-03	5.444654e-01	2.991705e-01	1.300000e-01	1.170000e-01	6.807429e-01	4.209043e-01
2.2	7.342732e-03	5.672574e-03	5.382641e-01	2.957631e-01	1.300000e-01	1.170000e-01	6.756069e-01	4.184357e-01
2.4	8.546161e-03	6.758840e-03	5.261460e-01	2.891046e-01	1.300000e-01	1.170000e-01	6.646922e-01	4.128634e-01
2.6	9.690385e-03	7.837527e-03	5.076964e-01	2.789669e-01	1.300000e-01	1.170000e-01	6.473867e-01	4.038044e-01
2.8	1.103253e-02	9.114425e-03	4.829928e-01	2.653929e-01	1.300000e-01	1.169999e-01	6.240253e-01	3.915073e-01
3.0	1.250467e-02	1.053825e-02	4.526064e-01	2.486963e-01	1.300000e-01	1.170000e-01	5.951110e-01	3.762346e-01
3.2	1.394732e-02	1.197366e-02	4.175308e-01	2.294231e-01	1.300000e-01	1.169999e-01	5.614781e-01	3.583967e-01
3.4	1.547981e-02	1.351843e-02	3.790656e-01	2.082875e-01	1.300000e-01	1.170000e-01	5.245455e-01	3.388059e-01
3.6	1.696654e-02	1.505108e-02	3.386644e-01	1.860879e-01	1.300000e-01	1.170001e-01	4.856309e-01	3.181390e-01
3.8	1.871794e-02	1.684414e-02	2.977885e-01	1.636276e-01	1.300000e-01	1.170000e-01	4.465065e-01	2.974717e-01
4.0	2.032557e-02	1.852993e-02	2.577785e-01	1.416431e-01	1.300000e-01	1.170000e-01	4.081041e-01	2.771730e-01
4.2	2.201410e-02	2.030597e-02	2.197604e-01	1.207530e-01	1.300000e-01	1.170000e-01	3.717744e-01	2.580590e-01
4.4	2.377511e-02	2.216251e-02	1.845920e-01	1.014289e-01	1.300000e-01	1.170000e-01	3.383671e-01	2.405914e-01
4.6	2.590062e-02	2.437223e-02	1.528465e-01	8.398549e-02	1.300000e-01	1.170000e-01	3.087471e-01	2.253577e-01
4.8	2.774641e-02	2.632876e-02	1.248272e-01	6.858952e-02	1.300000e-01	1.170000e-01	2.825736e-01	2.119183e-01
5.0	2.975050e-02	2.844067e-02	1.006032e-01	5.527905e-02	1.300000e-01	1.170000e-01	2.603537e-01	2.007197e-01
5.2	3.183095e-02	3.062919e-02	8.005772e-02	4.398980e-02	1.300000e-01	1.170000e-01	2.418887e-01	1.916190e-01
5.4	3.365863e-02	3.257426e-02	6.293918e-02	3.458357e-02	1.300000e-01	1.170000e-01	2.265978e-01	1.841578e-01
5.6	3.576922e-02	3.479074e-02	4.891003e-02	2.687488e-02	1.300000e-01	1.170000e-01	2.146793e-01	1.786656e-01
5.8	3.746759e-02	3.660167e-02	3.758889e-02	2.065419e-02	1.300000e-01	1.170000e-01	2.050565e-01	1.742559e-01
6.0	3.926292e-02	3.850017e-02	2.858404e-02	1.570624e-02	1.300000e-01	1.170000e-01	1.978469e-01	1.712064e-01
6.2	4.157861e-02	4.090313e-02	2.151788e-02	1.182356e-02	1.300000e-01	1.170000e-01	1.930965e-01	1.697267e-01
6.4	4.313530e-02	4.255230e-02	1.604306e-02	8.815278e-03	1.300000e-01	1.169999e-01	1.891784e-01	1.683675e-01
6.6	4.497305e-02	4.447002e-02	1.185162e-02	6.512179e-03	1.300000e-01	1.169999e-01	1.868247e-01	1.679821e-01
6.8	4.698855e-02	4.655590e-02	8.678646e-03	4.768708e-03	1.300000e-01	1.170000e-01	1.856672e-01	1.683246e-01
7.0	4.905027e-02	4.868047e-02	6.302059e-03	3.462830e-03	1.300001e-01	1.170000e-01	1.853524e-01	1.691433e-01
7.2	5.053642e-02	5.022613e-02	4.539757e-03	2.494488e-03	1.300000e-01	1.170000e-01	1.850762e-01	1.697206e-01
7.4	5.209923e-02	5.184015e-02	3.245319e-03	1.783225e-03	1.300000e-01	1.170000e-01	1.853446e-01	1.706234e-01
7.6	5.422164e-02	5.400443e-02	2.303050e-03	1.265470e-03	1.300000e-01	1.170000e-01	1.865247e-01	1.722699e-01
7.8	5.601519e-02	5.583543e-02	1.622966e-03	8.917806e-04	1.300000e-01	1.170000e-01	1.876382e-01	1.737272e-01
8.0	5.753174e-02	5.738466e-02	1.136075e-03	6.242457e-04	1.300000e-01	1.170000e-01	1.886678e-01	1.750089e-01
8.2	5.963296e-02	5.951219e-02	7.901697e-04	4.341793e-04	1.300000e-01	1.170000e-01	1.904231e-01	1.769464e-01
8.4	6.082498e-02	6.072793e-02	5.462203e-04	3.001348e-04	1.300000e-01	1.170000e-01	1.913712e-01	1.780281e-01
8.6	6.312899e-02	6.305008e-02	3.753707e-04	2.062571e-04	1.300000e-01	1.170000e-01	1.935044e-01	1.802563e-01
8.8	6.489588e-02	6.483267e-02	2.565095e-04	1.409458e-04	1.300000e-01	1.170000e-01	1.951524e-01	1.819736e-01
9.0	6.671169e-02	6.666137e-02	1.743401e-04	9.579573e-05	1.300000e-01	1.170000e-01	1.968860e-01	1.837571e-01
9.2	6.875094e-02	6.871105e-02	1.178791e-04	6.477174e-05	1.300000e-01	1.170000e-01	1.988688e-01	1.857758e-01
9.4	7.036529e-02	7.033400e-02	7.930702e-05	4.357731e-05	1.300000e-01	1.170000e-01	2.004446e-01	1.873775e-01
9.6	7.197994e-02	7.195555e-02	5.310153e-05	2.917801e-05	1.300000e-01	1.170000e-01	2.020331e-01	1.889847e-01
9.8	7.312991e-02	7.311116e-02	3.539187e-05	1.944698e-05	1.300001e-01	1.170000e-01	2.031654e-01	1.901306e-01
10.0	7.499825e-02	7.498378e-02	2.348429e-05	1.290406e-05	1.300000e-01	1.170000e-01	2.050217e-01	1.919967e-01
10.2	7.705153e-02	7.704039e-02	1.551681e-05	8.526114e-06	1.300000e-01	1.170000e-01	2.070670e-01	1.940489e-01
10.4	7.853337e-02	7.852492e-02	1.021051e-05	5.610428e-06	1.300000e-01	1.170000e-01	2.085435e-01	1.955305e-01
10.6	8.035542e-02	8.034902e-02	6.692334e-06	3.677277e-06	1.300001e-01	1.170000e-01	2.103622e-01	1.973527e-01
10.8	8.224998e-02	8.224517e-02	4.369744e-06	2.401068e-06	1.300000e-01	1.170000e-01	2.122543e-01	1.992476e-01
11.0	8.431324e-02	8.430962e-02	2.842771e-06	1.562034e-06	1.300000e-01	1.170000e-01	2.143161e-01	2.013112e-01
11.2	8.648293e-02	8.648023e-02	1.842857e-06	1.012606e-06	1.300000e-01	1.170000e-01	2.164848e-01	2.034812e-01
11.4	8.806598e-02	8.806400e-02	1.190584e-06	6.541971e-07	1.300000e-01	1.170000e-01	2.180672e-01	2.050647e-01
11.6	8.915838e-02	8.915693e-02	7.666504e-07	4.212560e-07	1.300000e-01	1.170000e-01	2.191591e-01	2.061574e-01
11.8	9.083347e-02	9.083241e-02	4.921002e-07	2.703972e-07	1.300000e-01	1.170000e-01	2.208340e-01	2.078327e-01
12.0	9.237936e-02	9.237858e-02	3.149015e-07	1.730307e-07	1.300000e-01	1.170000e-01	2.223797e-01	2.093788e-01
12.2	9.383781e-02	9.383728e-02	2.009118e-07	1.103962e-07	1.300000e-01	1.170000e-01	2.238380e-01	2.108374e-01
12.4	9.544286e-02	9.544250e-02	1.278170e-07	7.023233e-08	1.300000e-01	1.170000e-01	2.254430e-01	2.124425e-01
12.6	9.698688e-02	9.698659e-02	8.108949e-08	4.455674e-08	1.300000e-01	1.170000e-01	2.269869e-01	2.139866e-01
12.8	9.900838e-02	9.900818e-02	5.130655e-08	2.819171e-08	1.300000e-01	1.170000e-01	2.290085e-01	2.160082e-01
13.0	1.005962e-01	1.005961e-01	3.237799e-08	1.779093e-08	1.300000e-01	1.170000e-01	2.305962e-01	2.175961e-01
13.2	1.018942e-01	1.018941e-01	2.038129e-08	1.119903e-08	1.300000e-01	1.170000e-01	2.318942e-01	2.188940e-01
13.4	1.036861e-01	1.036860e-01	1.279829e-08	7.032353e-09	1.300000e-01	1.170000e-01	2.336861e-01	2.206860e-01
13.6	1.055447e-01	1.055447e-01	8.017584e-09	4.405470e-09	1.300000e-01	1.170000e-01	2.355446e-01	2.225447e-01
13.8	1.073649e-01	1.073649e-01	5.011154e-09	2.753509e-09	1.300000e-01	1.170000e-01	2.373649e-01	2.243649e-01
14.0	1.092216e-01	1.092216e-01	3.125103e-09	1.717169e-09	1.300000e-01	1.170000e-01	2.392216e-01	2.262216e-01
14.2	1.110293e-01	1.110293e-01	1.944697e-09	1.068564e-09	1.300000e-01	1.170000e-01	2.410293e-01	2.280293e-01
14.4	1.128624e-01	1.128624e-01	1.207614e-09	6.635546e-10	1.300000e-01	1.169999e-01	2.428624e-01	2.298623e-01
14.6	1.145968e-01	1.145968e-01	7.483749e-10	4.112141e-10	1.300000e-01	1.169999e-01	2.445968e-01	2.315967e-01
14.8	1.163740e-01	1.163740e-01	4.628614e-10	2.543312e-10	1.300000e-01	1.170000e-01	2.463740e-01	2.333740e-01
15.0	1.180578e-01	1.180578e-01	2.857244e-10	1.569987e-10	1.300000e-01	1.170000e-01	2.480578e-01	2.350578e-01
15.2	1.198793e-01	1.198793e-01	1.760483e-10	9.673434e-11	1.300000e-01	1.170000e-01	2.498793e-01	2.368793e-01
15.4	1.217024e-01	1.217024e-01	1.082748e-10	5.949437e-11	1.300000e-01	1.170000e-01	2.517024e-01	2.387024e-01
15.6	1.233779e-01	1.233779e-01	6.647446e-11	3.652612e-11	1.300000e-01	1.170000e-01	2.533779e-01	2.403779e-01
15.8	1.248131e-01	1.248131e-01	4.074136e-11	2.238640e-11	1.300000e-01	1.170000e-01	2.548131e-01	2.418131e-01
16.0	1.262151e-01	1.262151e-01	2.492812e-11	1.369740e-11	1.300000e-01	1.170000e-01	2.562151e-01	2.432151e-01
16.2	1.277453e-01	1.277453e-01	1.522775e-11	8.367283e-12	1.300000e-01	1.170000e-01	2.577453e-01	2.447453e-01
16.4	1.294118e-01	1.294118e-01	9.287376e-12	5.103191e-12	1.300000e-01	1.170000e-01	2.594118e-01	2.464118e-01
16.6	1.310596e-01	1.310596e-01	5.655609e-12	3.107620e-12	1.300000e-01	1.170000e-01	2.610596e-01	2.480596e-01
16.8	1.324818e-01	1.324818e-01	3.438840e-12	1.889560e-12	1.300000e-01	1.170000e-01	2.624818e-01	2.494818e-01
17.0	1.342017e-01	1.342017e-01	2.087888e-12	1.147244e-12	1.300000e-01	1.170000e-01	2.642017e-01	2.512017e-01
17.2	1.356187e-01	1.356187e-01	1.265848e-12	6.955529e-13	1.300000e-01	1.170000e-01	2.656187e-01	2.526187e-01
17.4	1.371762e-01	1.371762e-01	7.663904e-13	4.211133e-13	1.300000e-01	1.170000e-01	2.671762e-01	2.541762e-01
17.6	1.389478e-01	1.389478e-01	4.633701e-13	2.546107e-13	1.300000e-01	1.170000e-01	2.689478e-01	2.559478e-01
17.8	1.405303e-01	1.405303e-01	2.797884e-13	1.537370e-13	1.300000e-01	1.170000e-01	2.705303e-01	2.575303e-01
18.0	1.422720e-01	1.422720e-01	1.687209e-13	9.270809e-14	1.300000e-01	1.170000e-01	2.722720e-01	2.592720e-01
18.2	1.439375e-01	1.439375e-01	1.016154e-13	5.583522e-14	1.300000e-01	1.170000e-01	2.739375e-01	2.609375e-01
18.4	1.454735e-01	1.454735e-01	6.112432e-14	3.358635e-14	1.300000e-01	1.170000e-01	2.754734e-01	2.624734e-01
18.6	1.472791e-01	1.472791e-01	3.672362e-14	2.017875e-14	1.300000e-01	1.170000e-01	2.772791e-01	2.642791e-01
18.8	1.487952e-01	1.487952e-01	2.203768e-14	1.210917e-14	1.300000e-01	1.170000e-01	2.787952e-01	2.657952e-01
19.0	1.505602e-01	1.505602e-01	1.320951e-14	7.258310e-15	1.300000e-01	1.169999e-01	2.805602e-01	2.675602e-01
19.2	1.521192e-01	1.521192e-01	7.908968e-15	4.345787e-15	1.300000e-01	1.170000e-01	2.821192e-01	2.691192e-01
19.4	1.537493e-01	1.537493e-01	4.730163e-15	2.599111e-15	1.300000e-01	1.170000e-01	2.837493e-01	2.707493e-01
19.6	1.552239e-01	1.552239e-01	2.825959e-15	1.552796e-15	1.300000e-01	1.170000e-01	2.852239e-01	2.722239e-01
19.8	1.570604e-01	1.570604e-01	1.686552e-15	9.267197e-16	1.300000e-01	1.170000e-01	2.870603e-01	2.740603e-01
20.0	1.585268e-01	1.585268e-01	1.005513e-15	5.525055e-16	1.300000e-01	1.170000e-01	2.885268e-01	2.755268e-01


==> anc/Figure14a_1S_forwardy_dNdpT_0-20.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 14(a)
# pT	 prim upper	 prim lower	 reg upper	 reg lower	 bf upper	 bf lower	 total upper	 total lower	 pp
0.2	6.705754e-04	4.118741e-04	4.004674e-03	2.169166e-03	7.099853e-04	6.389870e-04	5.385235e-03	3.220028e-03	5.442272e-03
0.4	1.294059e-03	8.009873e-04	7.835393e-03	4.244124e-03	1.383000e-03	1.244700e-03	1.051245e-02	6.289812e-03	1.060115e-02
0.6	1.850611e-03	1.159856e-03	1.131960e-02	6.131421e-03	1.986044e-03	1.787440e-03	1.515625e-02	9.078716e-03	1.522367e-02
0.8	2.287489e-03	1.457762e-03	1.429214e-02	7.741619e-03	2.493350e-03	2.244015e-03	1.907298e-02	1.144340e-02	1.911234e-02
1.0	2.632302e-03	1.711684e-03	1.660831e-02	8.996345e-03	2.888426e-03	2.599584e-03	2.212904e-02	1.330761e-02	2.214073e-02
1.2	2.839943e-03	1.889500e-03	1.816217e-02	9.838224e-03	3.164652e-03	2.848187e-03	2.416676e-02	1.457591e-02	2.425809e-02
1.4	2.987027e-03	2.037410e-03	1.890495e-02	1.024084e-02	3.324526e-03	2.992073e-03	2.521651e-02	1.527033e-02	2.548358e-02
1.6	3.009112e-03	2.106738e-03	1.885643e-02	1.021489e-02	3.377925e-03	3.040132e-03	2.524346e-02	1.536176e-02	2.589290e-02
1.8	2.960315e-03	2.128557e-03	1.810394e-02	9.807656e-03	3.339827e-03	3.005844e-03	2.440408e-02	1.494206e-02	2.560086e-02
2.0	2.868038e-03	2.117882e-03	1.678852e-02	9.095497e-03	3.227952e-03	2.905156e-03	2.288451e-02	1.411854e-02	2.474330e-02
2.2	2.719328e-03	2.061285e-03	1.508178e-02	8.171333e-03	3.060677e-03	2.754609e-03	2.086178e-02	1.298723e-02	2.346108e-02
2.4	2.551875e-03	1.983926e-03	1.316000e-02	7.130619e-03	2.855419e-03	2.569876e-03	1.856729e-02	1.168442e-02	2.188771e-02
2.6	2.350740e-03	1.872281e-03	1.118199e-02	6.059353e-03	2.627565e-03	2.364808e-03	1.616029e-02	1.029644e-02	2.014114e-02
2.8	2.130070e-03	1.735751e-03	9.274371e-03	5.026124e-03	2.389905e-03	2.150914e-03	1.379435e-02	8.912789e-03	1.831940e-02
3.0	1.921243e-03	1.599465e-03	7.525591e-03	4.078832e-03	2.152475e-03	1.937228e-03	1.159931e-02	7.615525e-03	1.649942e-02
3.2	1.731393e-03	1.470384e-03	5.987036e-03	3.245329e-03	1.922687e-03	1.730418e-03	9.641116e-03	6.446131e-03	1.473802e-02
3.4	1.552315e-03	1.342733e-03	4.678988e-03	2.536619e-03	1.705636e-03	1.535071e-03	7.936938e-03	5.414424e-03	1.307425e-02
3.6	1.374420e-03	1.209046e-03	3.598624e-03	1.951195e-03	1.504490e-03	1.354042e-03	6.477534e-03	4.514283e-03	1.153241e-02
3.8	1.212300e-03	1.082930e-03	2.728101e-03	1.479412e-03	1.320900e-03	1.188810e-03	5.261301e-03	3.751152e-03	1.012513e-02
4.0	1.075998e-03	9.746476e-04	2.041439e-03	1.107217e-03	1.155372e-03	1.039835e-03	4.272809e-03	3.121700e-03	8.856307e-03
4.2	9.460702e-04	8.677895e-04	1.509726e-03	8.189631e-04	1.007600e-03	9.068401e-04	3.463396e-03	2.593593e-03	7.723583e-03
4.4	8.289578e-04	7.689904e-04	1.104598e-03	5.992970e-04	8.767309e-04	7.890578e-04	2.810287e-03	2.157345e-03	6.720428e-03
4.6	7.260423e-04	6.803416e-04	8.002886e-04	4.342667e-04	7.615781e-04	6.854203e-04	2.287909e-03	1.800029e-03	5.837745e-03
4.8	6.372291e-04	6.024951e-04	5.745876e-04	3.118444e-04	6.607785e-04	5.947006e-04	1.872595e-03	1.509040e-03	5.065083e-03
5.0	5.507702e-04	5.248982e-04	4.090841e-04	2.220575e-04	5.729059e-04	5.156153e-04	1.532760e-03	1.262571e-03	4.391510e-03
5.2	4.847291e-04	4.652016e-04	2.889692e-04	1.568823e-04	4.965493e-04	4.468944e-04	1.270248e-03	1.068978e-03	3.806212e-03
5.4	4.269053e-04	4.122285e-04	2.026160e-04	1.100180e-04	4.303633e-04	3.873271e-04	1.059885e-03	9.095735e-04	3.298876e-03
5.6	3.705761e-04	3.597574e-04	1.410749e-04	7.661351e-05	3.730987e-04	3.357888e-04	8.847497e-04	7.721597e-04	2.859922e-03
5.8	3.215834e-04	3.136511e-04	9.757299e-05	5.299655e-05	3.236169e-04	2.912551e-04	7.427732e-04	6.579028e-04	2.480629e-03
6.0	2.828795e-04	2.770139e-04	6.705694e-05	3.642683e-05	2.808959e-04	2.528063e-04	6.308323e-04	5.662470e-04	2.153160e-03
6.2	2.477220e-04	2.434263e-04	4.580471e-05	2.488539e-05	2.440286e-04	2.196258e-04	5.375552e-04	4.879374e-04	1.870559e-03
6.4	2.150079e-04	2.119060e-04	3.110542e-05	1.690144e-05	2.122167e-04	1.909950e-04	4.583301e-04	4.198025e-04	1.626711e-03
6.6	1.876957e-04	1.854546e-04	2.100495e-05	1.141457e-05	1.847625e-04	1.662862e-04	3.934631e-04	3.631554e-04	1.416265e-03
6.8	1.645323e-04	1.629151e-04	1.410783e-05	7.667355e-06	1.610594e-04	1.449535e-04	3.396996e-04	3.155359e-04	1.234573e-03
7.0	1.448967e-04	1.437305e-04	9.426301e-06	5.123549e-06	1.405827e-04	1.265244e-04	2.949057e-04	2.753784e-04	1.077612e-03
7.2	1.277846e-04	1.269470e-04	6.266862e-06	3.406600e-06	1.228796e-04	1.105916e-04	2.569310e-04	2.409451e-04	9.419118e-04
7.4	1.127790e-04	1.121803e-04	4.146382e-06	2.254130e-06	1.075602e-04	9.680419e-05	2.244856e-04	2.112386e-04	8.244843e-04
7.6	9.825396e-05	9.783374e-05	2.730729e-06	1.484651e-06	9.429000e-05	8.486101e-05	1.952747e-04	1.841794e-04	7.227636e-04
7.8	8.692255e-05	8.662474e-05	1.790421e-06	9.734970e-07	8.278179e-05	7.450363e-05	1.714948e-04	1.621019e-04	6.345496e-04
8.0	7.689748e-05	7.668759e-05	1.168891e-06	6.356014e-07	7.278947e-05	6.551053e-05	1.508558e-04	1.428337e-04	5.579552e-04
8.2	6.791906e-05	6.777220e-05	7.599899e-07	4.132835e-07	6.410225e-05	5.769201e-05	1.327813e-04	1.258775e-04	4.913647e-04
8.4	6.038769e-05	6.028483e-05	4.921839e-07	2.676670e-07	5.653954e-05	5.088558e-05	1.174194e-04	1.114381e-04	4.333939e-04
8.6	5.370815e-05	5.363649e-05	3.175414e-07	1.727004e-07	4.994666e-05	4.495198e-05	1.039723e-04	9.876118e-05	3.828576e-04
8.8	4.786281e-05	4.781308e-05	2.041235e-07	1.110222e-07	4.419114e-05	3.977202e-05	9.225807e-05	8.769612e-05	3.387396e-04
9.0	4.277853e-05	4.274410e-05	1.307582e-07	7.112261e-08	3.915939e-05	3.524345e-05	8.206868e-05	7.805868e-05	3.001695e-04
9.2	3.817112e-05	3.814745e-05	8.348133e-08	4.540973e-08	3.475396e-05	3.127857e-05	7.300857e-05	6.947143e-05	2.664005e-04
9.4	3.403369e-05	3.401755e-05	5.312677e-08	2.889963e-08	3.089124e-05	2.780211e-05	6.497806e-05	6.184856e-05	2.367914e-04
9.6	3.052979e-05	3.051875e-05	3.370528e-08	1.833558e-08	2.749935e-05	2.474942e-05	5.806285e-05	5.528650e-05	2.107915e-04
9.8	2.727072e-05	2.726325e-05	2.132049e-08	1.159874e-08	2.451650e-05	2.206486e-05	5.180854e-05	4.933971e-05	1.879270e-04
10.0	2.439547e-05	2.439044e-05	1.344818e-08	7.316326e-09	2.188950e-05	1.970055e-05	4.629842e-05	4.409831e-05	1.677902e-04
10.2	2.188949e-05	2.188611e-05	8.459553e-09	4.602476e-09	1.957247e-05	1.761522e-05	4.147042e-05	3.950594e-05	1.500294e-04
10.4	1.949918e-05	1.949695e-05	5.307578e-09	2.887715e-09	1.752585e-05	1.577327e-05	3.703034e-05	3.527310e-05	1.343414e-04
10.6	1.757611e-05	1.757461e-05	3.321670e-09	1.807288e-09	1.571546e-05	1.414392e-05	3.329489e-05	3.172034e-05	1.204641e-04
10.8	1.586319e-05	1.586220e-05	2.073824e-09	1.128379e-09	1.411172e-05	1.270055e-05	2.997698e-05	2.856387e-05	1.081709e-04
11.0	1.435600e-05	1.435534e-05	1.291767e-09	7.028761e-10	1.268901e-05	1.142011e-05	2.704630e-05	2.577615e-05	9.726540e-05
11.2	1.299789e-05	1.299746e-05	8.028489e-10	4.368568e-10	1.142512e-05	1.028260e-05	2.442381e-05	2.328050e-05	8.757724e-05
11.4	1.174832e-05	1.174804e-05	4.979190e-10	2.709407e-10	1.030074e-05	9.270665e-06	2.204956e-05	2.101897e-05	7.895852e-05
11.6	1.067508e-05	1.067490e-05	3.081740e-10	1.676953e-10	9.299107e-06	8.369197e-06	1.997449e-05	1.904426e-05	7.128067e-05
11.8	9.699734e-06	9.699614e-06	1.903620e-10	1.035891e-10	8.405601e-06	7.565041e-06	1.810552e-05	1.726476e-05	6.443167e-05
12.0	8.836764e-06	8.836689e-06	1.173666e-10	6.386854e-11	7.607484e-06	6.846737e-06	1.644437e-05	1.568349e-05	5.831387e-05
12.2	8.051235e-06	8.051188e-06	7.223064e-11	3.930716e-11	6.893631e-06	6.204270e-06	1.494494e-05	1.425550e-05	5.284194e-05
12.4	7.350019e-06	7.349989e-06	4.437523e-11	2.414895e-11	6.254315e-06	5.628885e-06	1.360438e-05	1.297890e-05	4.794137e-05
12.6	6.709930e-06	6.709908e-06	2.721643e-11	1.481140e-11	5.681022e-06	5.112920e-06	1.239098e-05	1.182284e-05	4.354689e-05
12.8	6.137719e-06	6.137706e-06	1.666561e-11	9.069694e-12	5.166282e-06	4.649655e-06	1.130402e-05	1.078737e-05	3.960124e-05
13.0	5.621119e-06	5.621110e-06	1.018912e-11	5.545165e-12	4.703547e-06	4.233190e-06	1.032468e-05	9.854306e-06	3.605421e-05
13.2	5.150190e-06	5.150185e-06	6.220178e-12	3.385217e-12	4.287049e-06	3.858344e-06	9.437245e-06	9.008533e-06	3.286163e-05
13.4	4.724215e-06	4.724215e-06	3.791786e-12	2.063636e-12	3.911724e-06	3.520552e-06	8.635943e-06	8.244769e-06	2.998464e-05
13.6	4.334101e-06	4.334099e-06	2.308250e-12	1.256254e-12	3.573102e-06	3.215792e-06	7.907206e-06	7.549892e-06	2.738899e-05
13.8	3.983391e-06	3.983389e-06	1.403271e-12	7.637324e-13	3.267241e-06	2.940516e-06	7.250633e-06	6.923906e-06	2.504447e-05
14.0	3.661298e-06	3.661297e-06	8.520031e-13	4.637090e-13	2.990655e-06	2.691590e-06	6.651954e-06	6.352887e-06	2.292435e-05
14.2	3.368014e-06	3.368013e-06	5.166559e-13	2.811969e-13	2.740265e-06	2.466238e-06	6.108279e-06	5.834251e-06	2.100502e-05
14.4	3.101316e-06	3.101315e-06	3.129262e-13	1.703159e-13	2.513338e-06	2.262005e-06	5.614655e-06	5.363321e-06	1.926556e-05
14.6	2.858212e-06	2.858212e-06	1.893131e-13	1.030381e-13	2.307457e-06	2.076711e-06	5.165669e-06	4.934923e-06	1.768741e-05
14.8	2.637488e-06	2.637488e-06	1.144024e-13	6.226677e-14	2.120469e-06	1.908422e-06	4.757958e-06	4.545910e-06	1.625409e-05
15.0	2.430246e-06	2.430246e-06	6.905933e-14	3.758782e-14	1.950466e-06	1.755419e-06	4.380712e-06	4.185665e-06	1.495095e-05
15.2	2.242735e-06	2.242735e-06	4.164456e-14	2.266660e-14	1.795745e-06	1.616170e-06	4.038480e-06	3.858905e-06	1.376497e-05
15.4	2.074817e-06	2.074817e-06	2.508754e-14	1.365494e-14	1.654791e-06	1.489312e-06	3.729608e-06	3.564129e-06	1.268452e-05
15.6	1.921205e-06	1.921205e-06	1.509860e-14	8.218097e-15	1.526255e-06	1.373629e-06	3.447460e-06	3.294834e-06	1.169924e-05
15.8	1.780112e-06	1.780112e-06	9.078378e-15	4.941350e-15	1.408926e-06	1.268034e-06	3.189038e-06	3.048145e-06	1.079988e-05
16.0	1.647595e-06	1.647595e-06	5.453633e-15	2.968425e-15	1.301727e-06	1.171554e-06	2.949322e-06	2.819150e-06	9.978162e-06
16.2	1.529455e-06	1.529455e-06	3.273277e-15	1.781663e-15	1.203692e-06	1.083322e-06	2.733147e-06	2.612777e-06	9.226690e-06
16.4	1.418182e-06	1.418182e-06	1.962960e-15	1.068456e-15	1.113953e-06	1.002558e-06	2.532135e-06	2.420740e-06	8.538818e-06
16.6	1.317948e-06	1.317948e-06	1.176206e-15	6.402225e-16	1.031737e-06	9.285635e-07	2.349684e-06	2.246511e-06	7.908602e-06
16.8	1.224001e-06	1.224001e-06	7.042234e-16	3.833187e-16	9.563446e-07	8.607101e-07	2.180346e-06	2.084711e-06	7.330694e-06
17.0	1.138831e-06	1.138831e-06	4.213112e-16	2.293268e-16	8.871497e-07	7.984346e-07	2.025980e-06	1.937265e-06	6.800293e-06
17.2	1.059605e-06	1.059605e-06	2.518675e-16	1.370964e-16	8.235889e-07	7.412299e-07	1.883194e-06	1.800835e-06	6.313075e-06
17.4	9.867073e-07	9.867073e-07	1.504623e-16	8.189991e-17	7.651541e-07	6.886383e-07	1.751861e-06	1.675346e-06	5.865155e-06
17.6	9.189806e-07	9.189806e-07	8.982129e-17	4.889187e-17	7.113873e-07	6.402485e-07	1.630368e-06	1.559229e-06	5.453017e-06
17.8	8.566668e-07	8.566668e-07	5.358413e-17	2.916723e-17	6.618764e-07	5.956885e-07	1.518543e-06	1.452355e-06	5.073497e-06
18.0	8.002504e-07	8.002504e-07	3.194534e-17	1.738874e-17	6.162471e-07	5.546224e-07	1.416497e-06	1.354873e-06	4.723735e-06
18.2	7.469150e-07	7.469150e-07	1.903276e-17	1.036010e-17	5.741628e-07	5.167465e-07	1.321078e-06	1.263662e-06	4.401145e-06
18.4	6.979901e-07	6.979901e-07	1.133254e-17	6.168658e-18	5.353180e-07	4.817863e-07	1.233308e-06	1.179776e-06	4.103388e-06
18.6	6.520822e-07	6.520822e-07	6.743604e-18	3.670765e-18	4.994364e-07	4.494927e-07	1.151519e-06	1.101575e-06	3.828343e-06
18.8	6.101267e-07	6.101267e-07	4.010544e-18	2.183078e-18	4.662671e-07	4.196403e-07	1.076394e-06	1.029767e-06	3.574089e-06
19.0	5.715325e-07	5.715325e-07	2.383795e-18	1.297585e-18	4.355827e-07	3.920244e-07	1.007115e-06	9.635569e-07	3.338883e-06
19.2	5.353219e-07	5.353219e-07	1.416106e-18	7.708393e-19	4.071767e-07	3.664590e-07	9.424986e-07	9.017809e-07	3.121143e-06
19.4	5.018120e-07	5.018120e-07	8.407963e-19	4.576776e-19	3.808613e-07	3.427752e-07	8.826733e-07	8.445871e-07	2.919426e-06
19.6	4.704619e-07	4.704619e-07	4.989537e-19	2.716003e-19	3.564656e-07	3.208191e-07	8.269275e-07	7.912809e-07	2.732426e-06
19.8	4.407559e-07	4.407559e-07	2.959449e-19	1.610948e-19	3.338343e-07	3.004509e-07	7.745902e-07	7.412068e-07	2.558949e-06
20.0	4.139143e-07	4.139143e-07	1.754480e-19	9.550365e-20	3.128256e-07	2.815430e-07	7.267399e-07	6.954573e-07	2.397910e-06


==> anc/Figure14b_1S_forwardy_dNdpT_20-40.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 14(b)
# pT	 prim upper	 prim lower	 reg upper	 reg lower	 bf upper	 bf lower	 total upper	 total lower	 pp
0.2	5.189554e-04	3.481748e-04	1.258350e-03	7.271600e-04	2.768071e-04	2.491264e-04	2.054112e-03	1.324461e-03	2.118388e-03
0.4	1.011406e-03	6.825801e-04	2.428109e-03	1.403136e-03	5.392002e-04	4.852803e-04	3.978715e-03	2.570996e-03	4.126468e-03
0.6	1.430127e-03	9.744295e-04	3.428095e-03	1.981023e-03	7.743132e-04	6.968817e-04	5.632535e-03	3.652335e-03	5.925773e-03
0.8	1.791839e-03	1.236638e-03	4.192828e-03	2.422986e-03	9.721001e-04	8.748900e-04	6.956768e-03	4.534515e-03	7.439425e-03
1.0	2.047659e-03	1.435415e-03	4.680956e-03	2.705133e-03	1.126131e-03	1.013518e-03	7.854746e-03	5.154066e-03	8.618216e-03
1.2	2.230984e-03	1.592073e-03	4.881373e-03	2.821038e-03	1.233825e-03	1.110443e-03	8.346182e-03	5.523554e-03	9.442392e-03
1.4	2.326958e-03	1.693270e-03	4.814240e-03	2.782346e-03	1.296156e-03	1.166541e-03	8.437354e-03	5.642157e-03	9.919411e-03
1.6	2.347953e-03	1.744144e-03	4.525871e-03	2.615806e-03	1.316976e-03	1.185278e-03	8.190799e-03	5.545228e-03	1.007874e-02
1.8	2.308386e-03	1.751535e-03	4.078738e-03	2.357507e-03	1.302122e-03	1.171910e-03	7.689246e-03	5.280952e-03	9.965063e-03
2.0	2.217129e-03	1.718645e-03	3.539704e-03	2.046077e-03	1.258505e-03	1.132654e-03	7.015338e-03	4.897376e-03	9.631264e-03
2.2	2.099468e-03	1.662224e-03	2.969675e-03	1.716706e-03	1.193288e-03	1.073959e-03	6.262431e-03	4.452890e-03	9.132162e-03
2.4	1.964267e-03	1.587566e-03	2.416812e-03	1.397225e-03	1.113262e-03	1.001936e-03	5.494341e-03	3.986726e-03	8.519731e-03
2.6	1.810802e-03	1.492842e-03	1.913846e-03	1.106548e-03	1.024427e-03	9.219843e-04	4.749075e-03	3.521374e-03	7.839881e-03
2.8	1.645962e-03	1.382794e-03	1.478776e-03	8.550846e-04	9.317693e-04	8.385924e-04	4.056507e-03	3.076471e-03	7.130776e-03
3.0	1.477623e-03	1.263642e-03	1.117630e-03	6.463253e-04	8.392009e-04	7.552808e-04	3.434454e-03	2.665248e-03	6.422355e-03
3.2	1.318677e-03	1.146613e-03	8.280118e-04	4.788931e-04	7.496116e-04	6.746505e-04	2.896300e-03	2.300156e-03	5.736734e-03
3.4	1.170659e-03	1.033722e-03	6.024762e-04	3.484917e-04	6.649881e-04	5.984893e-04	2.438124e-03	1.980703e-03	5.089115e-03
3.6	1.033634e-03	9.257805e-04	4.312389e-04	2.494722e-04	5.865663e-04	5.279096e-04	2.051439e-03	1.703162e-03	4.488956e-03
3.8	9.124797e-04	8.279645e-04	3.040743e-04	1.759284e-04	5.149887e-04	4.634898e-04	1.731543e-03	1.467383e-03	3.941178e-03
4.0	8.025888e-04	7.369235e-04	2.114681e-04	1.223638e-04	4.504533e-04	4.054080e-04	1.464510e-03	1.264695e-03	3.447292e-03
4.2	6.998098e-04	6.494766e-04	1.451975e-04	8.402680e-05	3.928402e-04	3.535562e-04	1.237847e-03	1.087060e-03	3.006384e-03
4.4	6.112701e-04	5.728072e-04	9.851513e-05	5.701789e-05	3.418173e-04	3.076356e-04	1.051603e-03	9.374607e-04	2.615907e-03
4.6	5.316722e-04	5.025457e-04	6.610086e-05	3.826159e-05	2.969219e-04	2.672297e-04	8.946949e-04	8.080370e-04	2.272327e-03
4.8	4.611793e-04	4.392895e-04	4.388947e-05	2.540751e-05	2.576225e-04	2.318603e-04	7.626912e-04	6.965573e-04	1.971570e-03
5.0	4.005305e-04	3.841391e-04	2.885487e-05	1.670568e-05	2.233629e-04	2.010267e-04	6.527483e-04	6.018715e-04	1.709383e-03
5.2	3.489842e-04	3.367307e-04	1.879377e-05	1.088178e-05	1.935933e-04	1.742339e-04	5.613712e-04	5.218464e-04	1.481557e-03
5.4	3.031323e-04	2.940459e-04	1.213261e-05	7.025527e-06	1.677888e-04	1.510099e-04	4.830538e-04	4.520814e-04	1.284078e-03
5.6	2.628208e-04	2.561287e-04	7.766668e-06	4.497753e-06	1.454626e-04	1.309164e-04	4.160501e-04	3.915428e-04	1.113217e-03
5.8	2.281396e-04	2.232302e-04	4.932145e-06	2.856475e-06	1.261708e-04	1.135537e-04	3.592425e-04	3.396404e-04	9.655776e-04
6.0	1.990880e-04	1.954856e-04	3.108332e-06	1.800335e-06	1.095149e-04	9.856341e-05	3.117112e-04	2.958494e-04	8.381109e-04
6.2	1.734848e-04	1.708590e-04	1.944777e-06	1.126484e-06	9.514119e-05	8.562707e-05	2.705708e-04	2.576126e-04	7.281100e-04
6.4	1.506260e-04	1.487289e-04	1.208413e-06	6.999998e-07	8.273846e-05	7.446460e-05	2.345729e-04	2.238935e-04	6.331925e-04
6.6	1.312259e-04	1.298578e-04	7.459489e-07	4.321323e-07	7.203466e-05	6.483120e-05	2.040065e-04	1.951212e-04	5.512770e-04
6.8	1.148933e-04	1.139072e-04	4.576027e-07	2.651058e-07	6.279338e-05	5.651404e-05	1.781443e-04	1.706863e-04	4.805540e-04
7.0	1.000174e-04	9.931435e-05	2.790520e-07	1.616731e-07	5.480998e-05	4.932898e-05	1.551064e-04	1.488050e-04	4.194577e-04
7.2	8.777426e-05	8.727173e-05	1.692094e-07	9.803860e-08	4.790793e-05	4.311713e-05	1.358514e-04	1.304869e-04	3.666364e-04
7.4	7.702810e-05	7.667089e-05	1.020529e-07	5.913118e-08	4.193526e-05	3.774175e-05	1.190654e-04	1.144718e-04	3.209282e-04
7.6	6.773160e-05	6.747854e-05	6.123526e-08	3.548215e-08	3.676151e-05	3.308536e-05	1.045543e-04	1.005994e-04	2.813337e-04
7.8	5.947915e-05	5.930114e-05	3.656460e-08	2.118775e-08	3.227472e-05	2.904727e-05	9.179043e-05	8.836960e-05	2.469966e-04
8.0	5.228297e-05	5.215831e-05	2.173229e-08	1.259344e-08	2.837897e-05	2.554106e-05	8.068367e-05	7.771197e-05	2.171825e-04
8.2	4.615002e-05	4.606284e-05	1.285977e-08	7.452217e-09	2.499200e-05	2.249280e-05	7.115488e-05	6.856309e-05	1.912623e-04
8.4	4.081463e-05	4.075388e-05	7.577684e-09	4.391383e-09	2.204347e-05	1.983912e-05	6.286568e-05	6.059739e-05	1.686974e-04
8.6	3.612650e-05	3.608439e-05	4.447362e-09	2.577383e-09	1.947306e-05	1.752576e-05	5.560401e-05	5.361272e-05	1.490262e-04
8.8	3.204483e-05	3.201574e-05	2.600246e-09	1.506960e-09	1.722912e-05	1.550620e-05	4.927655e-05	4.752346e-05	1.318534e-04
9.0	2.850291e-05	2.848286e-05	1.514785e-09	8.779068e-10	1.526735e-05	1.374062e-05	4.377178e-05	4.222435e-05	1.168401e-04
9.2	2.533972e-05	2.532599e-05	8.794008e-10	5.096752e-10	1.354978e-05	1.219480e-05	3.889037e-05	3.752130e-05	1.036957e-04
9.4	2.253496e-05	2.252561e-05	5.088528e-10	2.949221e-10	1.204379e-05	1.083941e-05	3.457925e-05	3.336531e-05	9.217039e-05
9.6	2.003943e-05	2.003310e-05	2.935173e-10	1.701206e-10	1.072137e-05	9.649230e-06	3.076109e-05	2.968250e-05	8.204999e-05
9.8	1.791609e-05	1.791180e-05	1.688008e-10	9.783744e-11	9.558423e-06	8.602581e-06	2.747468e-05	2.651448e-05	7.315006e-05
10.0	1.603923e-05	1.603634e-05	9.679983e-11	5.610637e-11	8.534213e-06	7.680793e-06	2.457354e-05	2.371719e-05	6.531183e-05
10.2	1.437662e-05	1.437468e-05	5.535928e-11	3.208738e-11	7.630860e-06	6.867772e-06	2.200753e-05	2.124248e-05	5.839850e-05
10.4	1.290589e-05	1.290459e-05	3.157733e-11	1.830312e-11	6.832929e-06	6.149637e-06	1.973885e-05	1.905425e-05	5.229200e-05
10.6	1.158620e-05	1.158534e-05	1.796719e-11	1.041443e-11	6.127100e-06	5.514389e-06	1.771332e-05	1.709974e-05	4.689034e-05
10.8	1.041136e-05	1.041079e-05	1.019888e-11	5.911707e-12	5.501835e-06	4.951654e-06	1.591321e-05	1.536245e-05	4.210523e-05
11.0	9.379475e-06	9.379099e-06	5.776147e-12	3.348137e-12	4.947155e-06	4.452441e-06	1.432664e-05	1.383154e-05	3.786028e-05
11.2	8.454801e-06	8.454555e-06	3.264224e-12	1.892122e-12	4.454390e-06	4.008953e-06	1.290919e-05	1.246351e-05	3.408919e-05
11.4	7.643207e-06	7.643047e-06	1.840850e-12	1.067067e-12	4.016024e-06	3.614420e-06	1.165923e-05	1.125747e-05	3.073439e-05
11.6	6.914445e-06	6.914340e-06	1.036078e-12	6.005781e-13	3.625509e-06	3.262958e-06	1.053996e-05	1.017730e-05	2.774581e-05
11.8	6.265063e-06	6.264997e-06	5.820205e-13	3.373796e-13	3.277152e-06	2.949437e-06	9.542215e-06	9.214434e-06	2.507985e-05
12.0	5.678986e-06	5.678940e-06	3.263555e-13	1.891797e-13	2.965984e-06	2.669386e-06	8.644970e-06	8.348326e-06	2.269851e-05
12.2	5.157935e-06	5.157905e-06	1.826767e-13	1.058936e-13	2.687670e-06	2.418902e-06	7.845605e-06	7.576808e-06	2.056858e-05
12.4	4.691424e-06	4.691406e-06	1.020812e-13	5.917456e-14	2.438415e-06	2.194573e-06	7.129838e-06	6.885980e-06	1.866105e-05
12.6	4.271254e-06	4.271242e-06	5.695202e-14	3.301421e-14	2.214901e-06	1.993410e-06	6.486154e-06	6.264652e-06	1.695050e-05
12.8	3.892343e-06	3.892336e-06	3.172496e-14	1.839056e-14	2.014215e-06	1.812794e-06	5.906558e-06	5.705130e-06	1.541467e-05
13.0	3.551249e-06	3.551244e-06	1.764607e-14	1.022926e-14	1.833804e-06	1.650424e-06	5.385053e-06	5.201668e-06	1.403400e-05
13.2	3.246313e-06	3.246310e-06	9.801125e-15	5.681639e-15	1.671422e-06	1.504280e-06	4.917735e-06	4.750590e-06	1.279130e-05
13.4	2.970083e-06	2.970082e-06	5.436366e-15	3.151433e-15	1.525092e-06	1.372582e-06	4.495175e-06	4.342664e-06	1.167144e-05
13.6	2.718707e-06	2.718706e-06	3.011405e-15	1.745702e-15	1.393071e-06	1.253764e-06	4.111777e-06	3.972470e-06	1.066109e-05
13.8	2.492336e-06	2.492336e-06	1.666017e-15	9.657879e-16	1.273822e-06	1.146440e-06	3.766159e-06	3.638776e-06	9.748489e-06
14.0	2.285450e-06	2.285449e-06	9.205773e-16	5.336587e-16	1.165988e-06	1.049389e-06	3.451438e-06	3.334838e-06	8.923241e-06
14.2	2.097581e-06	2.097581e-06	5.080792e-16	2.945345e-16	1.068367e-06	9.615298e-07	3.165948e-06	3.059111e-06	8.176144e-06
14.4	1.927313e-06	1.927313e-06	2.800993e-16	1.623744e-16	9.798934e-07	8.819039e-07	2.907206e-06	2.809217e-06	7.499067e-06
14.6	1.772859e-06	1.772859e-06	1.542481e-16	8.941826e-17	8.996245e-07	8.096620e-07	2.672483e-06	2.582521e-06	6.884777e-06
14.8	1.632433e-06	1.632433e-06	8.485400e-17	4.919028e-17	8.267223e-07	7.440500e-07	2.459155e-06	2.376483e-06	6.326859e-06
15.0	1.502616e-06	1.502616e-06	4.663217e-17	2.703294e-17	7.604419e-07	6.843975e-07	2.263058e-06	2.187013e-06	5.819617e-06
15.2	1.386093e-06	1.386093e-06	2.560210e-17	1.484170e-17	7.001195e-07	6.301079e-07	2.086212e-06	2.016201e-06	5.357978e-06
15.4	1.279245e-06	1.279245e-06	1.404291e-17	8.140771e-18	6.451656e-07	5.806491e-07	1.924411e-06	1.859894e-06	4.937413e-06
15.6	1.181300e-06	1.181300e-06	7.695636e-18	4.461216e-18	5.950518e-07	5.355466e-07	1.776352e-06	1.716847e-06	4.553896e-06
15.8	1.091431e-06	1.091431e-06	4.213582e-18	2.442645e-18	5.493081e-07	4.943773e-07	1.640739e-06	1.585808e-06	4.203823e-06
16.0	1.008628e-06	1.008628e-06	2.305106e-18	1.336287e-18	5.075137e-07	4.567623e-07	1.516141e-06	1.465390e-06	3.883972e-06
16.2	9.340652e-07	9.340652e-07	1.260015e-18	7.304397e-19	4.692918e-07	4.223626e-07	1.403357e-06	1.356428e-06	3.591462e-06
16.4	8.655063e-07	8.655063e-07	6.882038e-19	3.989568e-19	4.343050e-07	3.908745e-07	1.299811e-06	1.256381e-06	3.323711e-06
16.6	8.025524e-07	8.025524e-07	3.756013e-19	2.177387e-19	4.022506e-07	3.620256e-07	1.204803e-06	1.164578e-06	3.078400e-06
16.8	7.448420e-07	7.448420e-07	2.048408e-19	1.187476e-19	3.728569e-07	3.355711e-07	1.117699e-06	1.080413e-06	2.853452e-06
17.0	6.915166e-07	6.915166e-07	1.116338e-19	6.471484e-20	3.458794e-07	3.112914e-07	1.037396e-06	1.002808e-06	2.646995e-06
17.2	6.426964e-07	6.426964e-07	6.079606e-20	3.524381e-20	3.210984e-07	2.889886e-07	9.637948e-07	9.316850e-07	2.457347e-06
17.4	5.969808e-07	5.969808e-07	3.308753e-20	1.918101e-20	2.983160e-07	2.684844e-07	8.952969e-07	8.654652e-07	2.282995e-06
17.6	5.555548e-07	5.555548e-07	1.799584e-20	1.043227e-20	2.773537e-07	2.496183e-07	8.329085e-07	8.051731e-07	2.122571e-06
17.8	5.173281e-07	5.173281e-07	9.781556e-21	5.670403e-21	2.580504e-07	2.322453e-07	7.753785e-07	7.495734e-07	1.974845e-06
18.0	4.817908e-07	4.817908e-07	5.313491e-21	3.080245e-21	2.402606e-07	2.162346e-07	7.220515e-07	6.980254e-07	1.838701e-06
18.2	4.491891e-07	4.491891e-07	2.884672e-21	1.672250e-21	2.238529e-07	2.014676e-07	6.730420e-07	6.506567e-07	1.713134e-06
18.4	4.190703e-07	4.190703e-07	1.565184e-21	9.073384e-22	2.087083e-07	1.878374e-07	6.277786e-07	6.069078e-07	1.597232e-06
18.6	3.911786e-07	3.911786e-07	8.487782e-22	4.920364e-22	1.947188e-07	1.752469e-07	5.858975e-07	5.664255e-07	1.490172e-06
18.8	3.653667e-07	3.653667e-07	4.600343e-22	2.666812e-22	1.817869e-07	1.636082e-07	5.471536e-07	5.289749e-07	1.391204e-06
19.0	3.412600e-07	3.412600e-07	2.492072e-22	1.444647e-22	1.698238e-07	1.528414e-07	5.110837e-07	4.941013e-07	1.299651e-06
19.2	3.190938e-07	3.190938e-07	1.349310e-22	7.821892e-23	1.587488e-07	1.428740e-07	4.778426e-07	4.619678e-07	1.214896e-06
19.4	2.985480e-07	2.985480e-07	7.302143e-23	4.233011e-23	1.484891e-07	1.336402e-07	4.470371e-07	4.321881e-07	1.136379e-06
19.6	2.792573e-07	2.792573e-07	3.949865e-23	2.289710e-23	1.389778e-07	1.250800e-07	4.182351e-07	4.043373e-07	1.063589e-06
19.8	2.615323e-07	2.615323e-07	2.135571e-23	1.237973e-23	1.301543e-07	1.171389e-07	3.916866e-07	3.786712e-07	9.960638e-07
20.0	2.450916e-07	2.450916e-07	1.154121e-23	6.690322e-24	1.219635e-07	1.097672e-07	3.670551e-07	3.548587e-07	9.333797e-07


==> anc/Figure14c_1S_forwardy_dNdpT_40-90.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 14(c)
# pT	 prim upper	 prim lower	 reg upper	 reg lower	 bf upper	 bf lower	 total upper	 total lower	 pp
0.2	1.884493e-04	1.623678e-04	6.896807e-05	5.660334e-05	3.886039e-05	3.497435e-05	2.962778e-04	2.539455e-04	2.950060e-04
0.4	3.651361e-04	3.151608e-04	1.276861e-04	1.047996e-04	7.569722e-05	6.812750e-05	5.685195e-04	4.880879e-04	5.746502e-04
0.6	5.190694e-04	4.493284e-04	1.686047e-04	1.383956e-04	1.087042e-04	9.783380e-05	7.963783e-04	6.855578e-04	8.252206e-04
0.8	6.469425e-04	5.622331e-04	1.885218e-04	1.547623e-04	1.364711e-04	1.228240e-04	9.719354e-04	8.398194e-04	1.036011e-03
1.0	7.454012e-04	6.509624e-04	1.886779e-04	1.549133e-04	1.580953e-04	1.422858e-04	1.092174e-03	9.481615e-04	1.200169e-03
1.2	8.122374e-04	7.133602e-04	1.735376e-04	1.425075e-04	1.732142e-04	1.558928e-04	1.158989e-03	1.011760e-03	1.314944e-03
1.4	8.488280e-04	7.502192e-04	1.489781e-04	1.223640e-04	1.819648e-04	1.637683e-04	1.179771e-03	1.036351e-03	1.381373e-03
1.6	8.581407e-04	7.636388e-04	1.206362e-04	9.910733e-05	1.848875e-04	1.663987e-04	1.163664e-03	1.029145e-03	1.403561e-03
1.8	8.446367e-04	7.570321e-04	9.286573e-05	7.631104e-05	1.828022e-04	1.645220e-04	1.120305e-03	9.978651e-04	1.387731e-03
2.0	8.129590e-04	7.340422e-04	6.837966e-05	5.620410e-05	1.766789e-04	1.590110e-04	1.058018e-03	9.492573e-04	1.341246e-03
2.2	7.674852e-04	6.981793e-04	4.840267e-05	3.979443e-05	1.675233e-04	1.507709e-04	9.834111e-04	8.887447e-04	1.271741e-03
2.4	7.135405e-04	6.539550e-04	3.307444e-05	2.719933e-05	1.562886e-04	1.406597e-04	9.029035e-04	8.218141e-04	1.186455e-03
2.6	6.543391e-04	6.040998e-04	2.189383e-05	1.800938e-05	1.438173e-04	1.294355e-04	8.200503e-04	7.515447e-04	1.091779e-03
2.8	5.933730e-04	5.517196e-04	1.408166e-05	1.158615e-05	1.308092e-04	1.177283e-04	7.382639e-04	6.810340e-04	9.930294e-04
3.0	5.331462e-04	4.991157e-04	8.822676e-06	7.260894e-06	1.178137e-04	1.060323e-04	6.597826e-04	6.124089e-04	8.943745e-04
3.2	4.749056e-04	4.474901e-04	5.396643e-06	4.442345e-06	1.052364e-04	9.471279e-05	5.855387e-04	5.466453e-04	7.988951e-04
3.4	4.207814e-04	3.989278e-04	3.228966e-06	2.658550e-06	9.335633e-05	8.402070e-05	5.173667e-04	4.856071e-04	7.087081e-04
3.6	3.703348e-04	3.531209e-04	1.893038e-06	1.558932e-06	8.234684e-05	7.411214e-05	4.545747e-04	4.287920e-04	6.251303e-04
3.8	3.246032e-04	3.111686e-04	1.089107e-06	8.970530e-07	7.229821e-05	6.506839e-05	3.979905e-04	3.771341e-04	5.488469e-04
4.0	2.831848e-04	2.728019e-04	6.157265e-07	5.072344e-07	6.323821e-05	5.691439e-05	3.470388e-04	3.302236e-04	4.800686e-04
4.2	2.465093e-04	2.385431e-04	3.424888e-07	2.821853e-07	5.515003e-05	4.963503e-05	3.020019e-04	2.884603e-04	4.186676e-04
4.4	2.140616e-04	2.079953e-04	1.876436e-07	1.546262e-07	4.798703e-05	4.318833e-05	2.622362e-04	2.513382e-04	3.642903e-04
4.6	1.854142e-04	1.808294e-04	1.013670e-07	8.354130e-08	4.168426e-05	3.751584e-05	2.271998e-04	2.184288e-04	3.164431e-04
4.8	1.605107e-04	1.570652e-04	5.404372e-08	4.454514e-08	3.616709e-05	3.255038e-05	1.967318e-04	1.896601e-04	2.745600e-04
5.0	1.388516e-04	1.362773e-04	2.846157e-08	2.346171e-08	3.135746e-05	2.822171e-05	1.702376e-04	1.645225e-04	2.380481e-04
5.2	1.200372e-04	1.181248e-04	1.481794e-08	1.221602e-08	2.717815e-05	2.446033e-05	1.472302e-04	1.425974e-04	2.063211e-04
5.4	1.037272e-04	1.023144e-04	7.632313e-09	6.292677e-09	2.355554e-05	2.119998e-05	1.272904e-04	1.235207e-04	1.788202e-04
5.6	8.967506e-05	8.863631e-05	3.891931e-09	3.209064e-09	2.042120e-05	1.837908e-05	1.101001e-04	1.070186e-04	1.550261e-04
5.8	7.754659e-05	7.678662e-05	1.966046e-09	1.621203e-09	1.771286e-05	1.594157e-05	9.526142e-05	9.272982e-05	1.344659e-04
6.0	6.710798e-05	6.655447e-05	9.844664e-10	8.118435e-10	1.537457e-05	1.383711e-05	8.248354e-05	8.039240e-05	1.167150e-04
6.2	5.811735e-05	5.771606e-05	4.889081e-10	4.032028e-10	1.335668e-05	1.202101e-05	7.147451e-05	6.973747e-05	1.013963e-04
6.4	5.039407e-05	5.010432e-05	2.409327e-10	1.987079e-10	1.161548e-05	1.045393e-05	6.200980e-05	6.055845e-05	8.817812e-05
6.6	4.373547e-05	4.352720e-05	1.178731e-10	9.721972e-11	1.011280e-05	9.101518e-06	5.384838e-05	5.262881e-05	7.677061e-05
6.8	3.799372e-05	3.784468e-05	5.727645e-11	4.724269e-11	8.815434e-06	7.933892e-06	4.680921e-05	4.577862e-05	6.692177e-05
7.0	3.304671e-05	3.294052e-05	2.765411e-11	2.281053e-11	7.694661e-06	6.925196e-06	4.074140e-05	3.986574e-05	5.841350e-05
7.2	2.879320e-05	2.871780e-05	1.327187e-11	1.094771e-11	6.725695e-06	6.053125e-06	3.551891e-05	3.477094e-05	5.105767e-05
7.4	2.512052e-05	2.506722e-05	6.333562e-12	5.224601e-12	5.887207e-06	5.298485e-06	3.100773e-05	3.036572e-05	4.469232e-05
7.6	2.194231e-05	2.190479e-05	3.006434e-12	2.480104e-12	5.160876e-06	4.644788e-06	2.710319e-05	2.654959e-05	3.917843e-05
7.8	1.921031e-05	1.918399e-05	1.419965e-12	1.171406e-12	4.530985e-06	4.077884e-06	2.374129e-05	2.326188e-05	3.439664e-05
8.0	1.684285e-05	1.682446e-05	6.674988e-13	5.506695e-13	3.984064e-06	3.585657e-06	2.082691e-05	2.041012e-05	3.024474e-05
8.2	1.478838e-05	1.477559e-05	3.123826e-13	2.577136e-13	3.508576e-06	3.157719e-06	1.829696e-05	1.793331e-05	2.663511e-05
8.4	1.300402e-05	1.299516e-05	1.455779e-13	1.201032e-13	3.094638e-06	2.785174e-06	1.609866e-05	1.578033e-05	2.349273e-05
8.6	1.145344e-05	1.144732e-05	6.757360e-14	5.574997e-14	2.733783e-06	2.460405e-06	1.418722e-05	1.390772e-05	2.075333e-05
8.8	1.010452e-05	1.010032e-05	3.124832e-14	2.578112e-14	2.418760e-06	2.176884e-06	1.252328e-05	1.227720e-05	1.836185e-05
9.0	8.928796e-06	8.925921e-06	1.439900e-14	1.187994e-14	2.143352e-06	1.929017e-06	1.107215e-05	1.085494e-05	1.627111e-05
9.2	7.900312e-06	7.898350e-06	6.612667e-15	5.455883e-15	1.902225e-06	1.712003e-06	9.802538e-06	9.610353e-06	1.444061e-05
9.4	7.002010e-06	7.000678e-06	3.027168e-15	2.497645e-15	1.690803e-06	1.521722e-06	8.692812e-06	8.522400e-06	1.283561e-05
9.6	6.215474e-06	6.214576e-06	1.381607e-15	1.139945e-15	1.505151e-06	1.354636e-06	7.720625e-06	7.569212e-06	1.142625e-05
9.8	5.525442e-06	5.524836e-06	6.287640e-16	5.187907e-16	1.341888e-06	1.207699e-06	6.867330e-06	6.732535e-06	1.018685e-05
10.0	4.918949e-06	4.918540e-06	2.853711e-16	2.354610e-16	1.198101e-06	1.078291e-06	6.117050e-06	5.996831e-06	9.095302e-06
10.2	4.385355e-06	4.385084e-06	1.291845e-16	1.065918e-16	1.071281e-06	9.641526e-07	5.456635e-06	5.349237e-06	8.132552e-06
10.4	3.914990e-06	3.914812e-06	5.833712e-17	4.813511e-17	9.592610e-07	8.633347e-07	4.874251e-06	4.778147e-06	7.282163e-06
10.6	3.499749e-06	3.499630e-06	2.628245e-17	2.168634e-17	8.601710e-07	7.741537e-07	4.359920e-06	4.273784e-06	6.529929e-06
10.8	3.132989e-06	3.132911e-06	1.181469e-17	9.748681e-18	7.723915e-07	6.951524e-07	3.905381e-06	3.828063e-06	5.863558e-06
11.0	2.808280e-06	2.808228e-06	5.299810e-18	4.373074e-18	6.945209e-07	6.250687e-07	3.502800e-06	3.433297e-06	5.272406e-06
11.2	2.520627e-06	2.520594e-06	2.372597e-18	1.957731e-18	6.253426e-07	5.628084e-07	3.145970e-06	3.083402e-06	4.747246e-06
11.4	2.265364e-06	2.265342e-06	1.060117e-18	8.747528e-19	5.638012e-07	5.074209e-07	2.829165e-06	2.772763e-06	4.280058e-06
11.6	2.038601e-06	2.038587e-06	4.728120e-19	3.901418e-19	5.089779e-07	4.580799e-07	2.547579e-06	2.496667e-06	3.863870e-06
11.8	1.836969e-06	1.836960e-06	2.105061e-19	1.737004e-19	4.600724e-07	4.140655e-07	2.297042e-06	2.251026e-06	3.492610e-06
12.0	1.657174e-06	1.657168e-06	9.356568e-20	7.720661e-20	4.163885e-07	3.747497e-07	2.073562e-06	2.031918e-06	3.160985e-06
12.2	1.496509e-06	1.496505e-06	4.152186e-20	3.426228e-20	3.773164e-07	3.395848e-07	1.873825e-06	1.836090e-06	2.864372e-06
12.4	1.352812e-06	1.352809e-06	1.839822e-20	1.518157e-20	3.423241e-07	3.080917e-07	1.695136e-06	1.660901e-06	2.598730e-06
12.6	1.225009e-06	1.225007e-06	8.140340e-21	6.717148e-21	3.109453e-07	2.798508e-07	1.535954e-06	1.504858e-06	2.360520e-06
12.8	1.110383e-06	1.110382e-06	3.596705e-21	2.967895e-21	2.827716e-07	2.544944e-07	1.393154e-06	1.364876e-06	2.146641e-06
13.0	1.007593e-06	1.007592e-06	1.587042e-21	1.309583e-21	2.574441e-07	2.316997e-07	1.265037e-06	1.239292e-06	1.954369e-06
13.2	9.154789e-07	9.154789e-07	6.993871e-22	5.771166e-22	2.346475e-07	2.111828e-07	1.150126e-06	1.126662e-06	1.781311e-06
13.4	8.326227e-07	8.326227e-07	3.078337e-22	2.540170e-22	2.141045e-07	1.926940e-07	1.046727e-06	1.025317e-06	1.625360e-06
13.6	7.580486e-07	7.580486e-07	1.353337e-22	1.116743e-22	1.955703e-07	1.760133e-07	9.536190e-07	9.340620e-07	1.484659e-06
13.8	6.908842e-07	6.908842e-07	5.943031e-23	4.904067e-23	1.788293e-07	1.609464e-07	8.697135e-07	8.518306e-07	1.357571e-06
14.0	6.302741e-07	6.302741e-07	2.607009e-23	2.151251e-23	1.636907e-07	1.473216e-07	7.939648e-07	7.775958e-07	1.242647e-06
14.2	5.755969e-07	5.755969e-07	1.142426e-23	9.427076e-24	1.499858e-07	1.349872e-07	7.255827e-07	7.105841e-07	1.138607e-06
14.4	5.261705e-07	5.261705e-07	5.001296e-24	4.126978e-24	1.375652e-07	1.238087e-07	6.637357e-07	6.499792e-07	1.044317e-06
14.6	4.814443e-07	4.814443e-07	2.187376e-24	1.804984e-24	1.262964e-07	1.136668e-07	6.077407e-07	5.951111e-07	9.587708e-07
14.8	4.409362e-07	4.409361e-07	9.557996e-25	7.887095e-25	1.160619e-07	1.044557e-07	5.569980e-07	5.453918e-07	8.810756e-07
15.0	4.041829e-07	4.041829e-07	4.172808e-25	3.443331e-25	1.067569e-07	9.608121e-08	5.109397e-07	5.002641e-07	8.104377e-07
15.2	3.708231e-07	3.708231e-07	1.820215e-25	1.502011e-25	9.828837e-08	8.845953e-08	4.691114e-07	4.592826e-07	7.461495e-07
15.4	3.405343e-07	3.405343e-07	7.933482e-26	6.546579e-26	9.057345e-08	8.151613e-08	4.311078e-07	4.220505e-07	6.875819e-07
15.6	3.129935e-07	3.129935e-07	3.455138e-26	2.851123e-26	8.353808e-08	7.518431e-08	3.965315e-07	3.881778e-07	6.341739e-07
15.8	2.879209e-07	2.879209e-07	1.503627e-26	1.240768e-26	7.711624e-08	6.940461e-08	3.650372e-07	3.573255e-07	5.854224e-07
16.0	2.650755e-07	2.650755e-07	6.538830e-27	5.395734e-27	7.124881e-08	6.412390e-08	3.363243e-07	3.291994e-07	5.408804e-07
16.2	2.442378e-07	2.442378e-07	2.841563e-27	2.344809e-27	6.588293e-08	5.929461e-08	3.101208e-07	3.035324e-07	5.001456e-07
16.4	2.252126e-07	2.252126e-07	1.234021e-27	1.018292e-27	6.097122e-08	5.487407e-08	2.861838e-07	2.800866e-07	4.628586e-07
16.6	2.078368e-07	2.078368e-07	5.355582e-28	4.419330e-28	5.647114e-08	5.082403e-08	2.643079e-07	2.586608e-07	4.286968e-07
16.8	1.919484e-07	1.919484e-07	2.322843e-28	1.916767e-28	5.234461e-08	4.711015e-08	2.442930e-07	2.390585e-07	3.973705e-07
17.0	1.774040e-07	1.774040e-07	1.006866e-28	8.308467e-29	4.855730e-08	4.370157e-08	2.259613e-07	2.211056e-07	3.686194e-07
17.2	1.640765e-07	1.640765e-07	4.361862e-29	3.599323e-29	4.507835e-08	4.057052e-08	2.091548e-07	2.046470e-07	3.422092e-07
17.4	1.518699e-07	1.518699e-07	1.888554e-29	1.558396e-29	4.187998e-08	3.769198e-08	1.937499e-07	1.895619e-07	3.179289e-07
17.6	1.406649e-07	1.406649e-07	8.172445e-30	6.743729e-30	3.893711e-08	3.504341e-08	1.796020e-07	1.757083e-07	2.955884e-07
17.8	1.303777e-07	1.303777e-07	3.534670e-30	2.916731e-30	3.622717e-08	3.260445e-08	1.666048e-07	1.629821e-07	2.750160e-07
18.0	1.209289e-07	1.209289e-07	1.528014e-30	1.260882e-30	3.372970e-08	3.035673e-08	1.546586e-07	1.512856e-07	2.560567e-07
18.2	1.122399e-07	1.122399e-07	6.602296e-31	5.448057e-31	3.142626e-08	2.828363e-08	1.436661e-07	1.405235e-07	2.385703e-07
18.4	1.042454e-07	1.042454e-07	2.851407e-31	2.352910e-31	2.930013e-08	2.637011e-08	1.335455e-07	1.306155e-07	2.224299e-07
18.6	9.688288e-08	9.688288e-08	1.230911e-31	1.015716e-31	2.733618e-08	2.460256e-08	1.242191e-07	1.214854e-07	2.075207e-07
18.8	9.009204e-08	9.009204e-08	5.311346e-32	4.382779e-32	2.552068e-08	2.296862e-08	1.156127e-07	1.130607e-07	1.937385e-07
19.0	8.383583e-08	8.383583e-08	2.290862e-32	1.890354e-32	2.384121e-08	2.145708e-08	1.076770e-07	1.052929e-07	1.809889e-07
19.2	7.805981e-08	7.805981e-08	9.876785e-33	8.150032e-33	2.228643e-08	2.005779e-08	1.003462e-07	9.811761e-08	1.691859e-07
19.4	7.272807e-08	7.272807e-08	4.256584e-33	3.512403e-33	2.084608e-08	1.876147e-08	9.357415e-08	9.148954e-08	1.582516e-07
19.6	6.780154e-08	6.780154e-08	1.833753e-33	1.513155e-33	1.951081e-08	1.755973e-08	8.731236e-08	8.536127e-08	1.481149e-07
19.8	6.324403e-08	6.324403e-08	7.896967e-34	6.516315e-34	1.827210e-08	1.644489e-08	8.151613e-08	7.968892e-08	1.387114e-07
20.0	5.902812e-08	5.902812e-08	3.399576e-34	2.805213e-34	1.712221e-08	1.540999e-08	7.615033e-08	7.443810e-08	1.299821e-07


==> anc/Figure14d_1S_forwardy_RAA_vs_pT_0-20.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 14(d)
# pT	 prim upper	 prim lower	 reg upper	 reg lower	 bf upper	 bf lower	 total upper	 total lower
0.0	1.261814e-01	7.729933e-02	7.346567e-01	3.979327e-01	1.304576e-01	1.174118e-01	9.912956e-01	5.926438e-01
0.2	1.232161e-01	7.568055e-02	7.358460e-01	3.985774e-01	1.304575e-01	1.174118e-01	9.895197e-01	5.916698e-01
0.4	1.220677e-01	7.555664e-02	7.391078e-01	4.003456e-01	1.304576e-01	1.174118e-01	9.916331e-01	5.933141e-01
0.6	1.215614e-01	7.618763e-02	7.435523e-01	4.027557e-01	1.304576e-01	1.174118e-01	9.955712e-01	5.963550e-01
0.8	1.196865e-01	7.627334e-02	7.477966e-01	4.050586e-01	1.304576e-01	1.174118e-01	9.979407e-01	5.987439e-01
1.0	1.188896e-01	7.730928e-02	7.501249e-01	4.063256e-01	1.304576e-01	1.174118e-01	9.994720e-01	6.010467e-01
1.2	1.170720e-01	7.789155e-02	7.487055e-01	4.055646e-01	1.304576e-01	1.174118e-01	9.962351e-01	6.008679e-01
1.4	1.172138e-01	7.994990e-02	7.418485e-01	4.018605e-01	1.304576e-01	1.174118e-01	9.895199e-01	5.992222e-01
1.6	1.162138e-01	8.136352e-02	7.282469e-01	3.945054e-01	1.304576e-01	1.174118e-01	9.749182e-01	5.932809e-01
1.8	1.156334e-01	8.314396e-02	7.071612e-01	3.830987e-01	1.304576e-01	1.174118e-01	9.532522e-01	5.836544e-01
2.0	1.159117e-01	8.559414e-02	6.785078e-01	3.675943e-01	1.304576e-01	1.174118e-01	9.248773e-01	5.706005e-01
2.2	1.159080e-01	8.785973e-02	6.428423e-01	3.482931e-01	1.304576e-01	1.174118e-01	8.892080e-01	5.535645e-01
2.4	1.165894e-01	9.064108e-02	6.012505e-01	3.257818e-01	1.304576e-01	1.174118e-01	8.482975e-01	5.338348e-01
2.6	1.167134e-01	9.295807e-02	5.551814e-01	3.008446e-01	1.304576e-01	1.174119e-01	8.023522e-01	5.112145e-01
2.8	1.162740e-01	9.474932e-02	5.062596e-01	2.743607e-01	1.304576e-01	1.174118e-01	7.529911e-01	4.865219e-01
3.0	1.164430e-01	9.694068e-02	4.561123e-01	2.472106e-01	1.304576e-01	1.174118e-01	7.030127e-01	4.615631e-01
3.2	1.174780e-01	9.976808e-02	4.062307e-01	2.202012e-01	1.304576e-01	1.174119e-01	6.541664e-01	4.373812e-01
3.4	1.187306e-01	1.027006e-01	3.578780e-01	1.940163e-01	1.304576e-01	1.174118e-01	6.070662e-01	4.141287e-01
3.6	1.191790e-01	1.048390e-01	3.120445e-01	1.691924e-01	1.304576e-01	1.174119e-01	5.616810e-01	3.914431e-01
3.8	1.197318e-01	1.069547e-01	2.694386e-01	1.461129e-01	1.304576e-01	1.174118e-01	5.196279e-01	3.704794e-01
4.0	1.214951e-01	1.100512e-01	2.305068e-01	1.250202e-01	1.304576e-01	1.174118e-01	4.824594e-01	3.524833e-01
4.2	1.224911e-01	1.123558e-01	1.954696e-01	1.060341e-01	1.304576e-01	1.174118e-01	4.484183e-01	3.358017e-01
4.4	1.233489e-01	1.144258e-01	1.643643e-01	8.917541e-02	1.304576e-01	1.174118e-01	4.181707e-01	3.210129e-01
4.6	1.243703e-01	1.165419e-01	1.370887e-01	7.438946e-02	1.304576e-01	1.174118e-01	3.919167e-01	3.083431e-01
4.8	1.258082e-01	1.189507e-01	1.134409e-01	6.156747e-02	1.304576e-01	1.174118e-01	3.697067e-01	2.979300e-01
5.0	1.254170e-01	1.195257e-01	9.315339e-02	5.056519e-02	1.304576e-01	1.174118e-01	3.490280e-01	2.875027e-01
5.2	1.273521e-01	1.222217e-01	7.592042e-02	4.121744e-02	1.304576e-01	1.174119e-01	3.337301e-01	2.808509e-01
5.4	1.294093e-01	1.249603e-01	6.141970e-02	3.335014e-02	1.304575e-01	1.174118e-01	3.212866e-01	2.757222e-01
5.6	1.295756e-01	1.257927e-01	4.932824e-02	2.678867e-02	1.304576e-01	1.174119e-01	3.093614e-01	2.699932e-01
5.8	1.296378e-01	1.264401e-01	3.933397e-02	2.136416e-02	1.304576e-01	1.174118e-01	2.994293e-01	2.652161e-01
6.0	1.313788e-01	1.286546e-01	3.114351e-02	1.691785e-02	1.304575e-01	1.174118e-01	2.929798e-01	2.629842e-01
6.2	1.324320e-01	1.301355e-01	2.448717e-02	1.330371e-02	1.304575e-01	1.174118e-01	2.873768e-01	2.608511e-01
6.4	1.321734e-01	1.302666e-01	1.912167e-02	1.038995e-02	1.304576e-01	1.174118e-01	2.817527e-01	2.580684e-01
6.6	1.325287e-01	1.309463e-01	1.483123e-02	8.059632e-03	1.304576e-01	1.174118e-01	2.778176e-01	2.564177e-01
6.8	1.332706e-01	1.319607e-01	1.142729e-02	6.210531e-03	1.304576e-01	1.174118e-01	2.751555e-01	2.555830e-01
7.0	1.344608e-01	1.333786e-01	8.747394e-03	4.754538e-03	1.304576e-01	1.174118e-01	2.736658e-01	2.555451e-01
7.2	1.356651e-01	1.347758e-01	6.653342e-03	3.616687e-03	1.304576e-01	1.174118e-01	2.727761e-01	2.558043e-01
7.4	1.367873e-01	1.360611e-01	5.029061e-03	2.733988e-03	1.304576e-01	1.174118e-01	2.722740e-01	2.562069e-01
7.6	1.359420e-01	1.353606e-01	3.778177e-03	2.054131e-03	1.304576e-01	1.174118e-01	2.701778e-01	2.548266e-01
7.8	1.369831e-01	1.365137e-01	2.821561e-03	1.534154e-03	1.304576e-01	1.174118e-01	2.702622e-01	2.554597e-01
8.0	1.378202e-01	1.374440e-01	2.094955e-03	1.139162e-03	1.304576e-01	1.174118e-01	2.703727e-01	2.559950e-01
8.2	1.382254e-01	1.379265e-01	1.546692e-03	8.410932e-04	1.304576e-01	1.174118e-01	2.702296e-01	2.561793e-01
8.4	1.393367e-01	1.390994e-01	1.135650e-03	6.176067e-04	1.304576e-01	1.174118e-01	2.709299e-01	2.571288e-01
8.6	1.402823e-01	1.400952e-01	8.293982e-04	4.510826e-04	1.304575e-01	1.174118e-01	2.715693e-01	2.579580e-01
8.8	1.412968e-01	1.411500e-01	6.025972e-04	3.277509e-04	1.304576e-01	1.174118e-01	2.723569e-01	2.588895e-01
9.0	1.425146e-01	1.423999e-01	4.356146e-04	2.369415e-04	1.304576e-01	1.174118e-01	2.734078e-01	2.600486e-01
9.2	1.432847e-01	1.431959e-01	3.133678e-04	1.704566e-04	1.304576e-01	1.174118e-01	2.740556e-01	2.607781e-01
9.4	1.437286e-01	1.436604e-01	2.243611e-04	1.220468e-04	1.304576e-01	1.174118e-01	2.744105e-01	2.611942e-01
9.6	1.448341e-01	1.447817e-01	1.598987e-04	8.698442e-05	1.304576e-01	1.174118e-01	2.754515e-01	2.622805e-01
9.8	1.451133e-01	1.450736e-01	1.134509e-04	6.171938e-05	1.304576e-01	1.174118e-01	2.756843e-01	2.625472e-01
10.0	1.453927e-01	1.453628e-01	8.014880e-05	4.360402e-05	1.304576e-01	1.174118e-01	2.759305e-01	2.628181e-01
10.2	1.459013e-01	1.458788e-01	5.638597e-05	3.067716e-05	1.304576e-01	1.174118e-01	2.764153e-01	2.633213e-01
10.4	1.451465e-01	1.451298e-01	3.950813e-05	2.149534e-05	1.304576e-01	1.174118e-01	2.756436e-01	2.625631e-01
10.6	1.459032e-01	1.458908e-01	2.757394e-05	1.500271e-05	1.304576e-01	1.174119e-01	2.763884e-01	2.633177e-01
10.8	1.466493e-01	1.466401e-01	1.917173e-05	1.043144e-05	1.304576e-01	1.174118e-01	2.771260e-01	2.640624e-01
11.0	1.475962e-01	1.475894e-01	1.328085e-05	7.226374e-06	1.304576e-01	1.174118e-01	2.780670e-01	2.650085e-01
11.2	1.484163e-01	1.484114e-01	9.167324e-06	4.988246e-06	1.304576e-01	1.174118e-01	2.788831e-01	2.658282e-01
11.4	1.487911e-01	1.487875e-01	6.306084e-06	3.431431e-06	1.304576e-01	1.174119e-01	2.792550e-01	2.662028e-01
11.6	1.497612e-01	1.497586e-01	4.323388e-06	2.352606e-06	1.304576e-01	1.174119e-01	2.802231e-01	2.671728e-01
11.8	1.505429e-01	1.505411e-01	2.954478e-06	1.607736e-06	1.304576e-01	1.174118e-01	2.810035e-01	2.679545e-01
12.0	1.515380e-01	1.515367e-01	2.012671e-06	1.095255e-06	1.304575e-01	1.174118e-01	2.819976e-01	2.689496e-01
12.2	1.523645e-01	1.523636e-01	1.366919e-06	7.438628e-07	1.304576e-01	1.174118e-01	2.828235e-01	2.697761e-01
12.4	1.533127e-01	1.533120e-01	9.256146e-07	5.037184e-07	1.304576e-01	1.174119e-01	2.837712e-01	2.707243e-01
12.6	1.540852e-01	1.540847e-01	6.249915e-07	3.401253e-07	1.304576e-01	1.174118e-01	2.845434e-01	2.714968e-01
12.8	1.549881e-01	1.549877e-01	4.208355e-07	2.290255e-07	1.304576e-01	1.174119e-01	2.854460e-01	2.723997e-01
13.0	1.559075e-01	1.559072e-01	2.826055e-07	1.538008e-07	1.304576e-01	1.174118e-01	2.863652e-01	2.733191e-01
13.2	1.567235e-01	1.567234e-01	1.892839e-07	1.030143e-07	1.304576e-01	1.174118e-01	2.871812e-01	2.741353e-01
13.4	1.575545e-01	1.575545e-01	1.264576e-07	6.882312e-08	1.304576e-01	1.174118e-01	2.880124e-01	2.749664e-01
13.6	1.582424e-01	1.582424e-01	8.427653e-08	4.586711e-08	1.304576e-01	1.174118e-01	2.887001e-01	2.756541e-01
13.8	1.590527e-01	1.590527e-01	5.603118e-08	3.049505e-08	1.304576e-01	1.174118e-01	2.895103e-01	2.764645e-01
14.0	1.597122e-01	1.597121e-01	3.716585e-08	2.022779e-08	1.304576e-01	1.174118e-01	2.901697e-01	2.771239e-01
14.2	1.603433e-01	1.603432e-01	2.459678e-08	1.338713e-08	1.304576e-01	1.174118e-01	2.908009e-01	2.777550e-01
14.4	1.609772e-01	1.609771e-01	1.624277e-08	8.840432e-09	1.304576e-01	1.174118e-01	2.914347e-01	2.783891e-01
14.6	1.615958e-01	1.615958e-01	1.070327e-08	5.825507e-09	1.304576e-01	1.174118e-01	2.920533e-01	2.790076e-01
14.8	1.622662e-01	1.622662e-01	7.038378e-09	3.830837e-09	1.304576e-01	1.174118e-01	2.927238e-01	2.796780e-01
15.0	1.625479e-01	1.625479e-01	4.619058e-09	2.514075e-09	1.304576e-01	1.174118e-01	2.930055e-01	2.799597e-01
15.2	1.629306e-01	1.629306e-01	3.025401e-09	1.646687e-09	1.304576e-01	1.174118e-01	2.933881e-01	2.803424e-01
15.4	1.635708e-01	1.635708e-01	1.977808e-09	1.076504e-09	1.304576e-01	1.174118e-01	2.940284e-01	2.809826e-01
15.6	1.642162e-01	1.642162e-01	1.290563e-09	7.024472e-10	1.304576e-01	1.174118e-01	2.946738e-01	2.816281e-01
15.8	1.648270e-01	1.648270e-01	8.406001e-10	4.575376e-10	1.304576e-01	1.174119e-01	2.952846e-01	2.822388e-01
16.0	1.651201e-01	1.651201e-01	5.465569e-10	2.974921e-10	1.304576e-01	1.174118e-01	2.955777e-01	2.825320e-01
16.2	1.657643e-01	1.657643e-01	3.547618e-10	1.930988e-10	1.304576e-01	1.174118e-01	2.962218e-01	2.831760e-01
16.4	1.660864e-01	1.660864e-01	2.298866e-10	1.251293e-10	1.304576e-01	1.174118e-01	2.965441e-01	2.834983e-01
16.6	1.666473e-01	1.666473e-01	1.487249e-10	8.095268e-11	1.304575e-01	1.174118e-01	2.971050e-01	2.840592e-01
16.8	1.669693e-01	1.669693e-01	9.606505e-11	5.228956e-11	1.304576e-01	1.174118e-01	2.974269e-01	2.843811e-01
17.0	1.674679e-01	1.674679e-01	6.195486e-11	3.372308e-11	1.304576e-01	1.174118e-01	2.979254e-01	2.848796e-01
17.2	1.678430e-01	1.678430e-01	3.989617e-11	2.171626e-11	1.304576e-01	1.174119e-01	2.983006e-01	2.852548e-01
17.4	1.682321e-01	1.682321e-01	2.565359e-11	1.396381e-11	1.304576e-01	1.174118e-01	2.986897e-01	2.856440e-01
17.6	1.685270e-01	1.685270e-01	1.647185e-11	8.966022e-12	1.304576e-01	1.174118e-01	2.989846e-01	2.859388e-01
17.8	1.688513e-01	1.688513e-01	1.056158e-11	5.748940e-12	1.304576e-01	1.174118e-01	2.993090e-01	2.862631e-01
18.0	1.694105e-01	1.694105e-01	6.762729e-12	3.681142e-12	1.304576e-01	1.174118e-01	2.998681e-01	2.868223e-01
18.2	1.697092e-01	1.697092e-01	4.324503e-12	2.353954e-12	1.304576e-01	1.174118e-01	3.001668e-01	2.871211e-01
18.4	1.701009e-01	1.701009e-01	2.761751e-12	1.503308e-12	1.304576e-01	1.174118e-01	3.005585e-01	2.875127e-01
18.6	1.703301e-01	1.703301e-01	1.761494e-12	9.588391e-13	1.304576e-01	1.174118e-01	3.007878e-01	2.877420e-01
18.8	1.707083e-01	1.707083e-01	1.122116e-12	6.108067e-13	1.304576e-01	1.174118e-01	3.011660e-01	2.881202e-01
19.0	1.711747e-01	1.711747e-01	7.139497e-13	3.886285e-13	1.304576e-01	1.174118e-01	3.016324e-01	2.885865e-01
19.2	1.715147e-01	1.715147e-01	4.537140e-13	2.469734e-13	1.304576e-01	1.174118e-01	3.019723e-01	2.889265e-01
19.4	1.718872e-01	1.718872e-01	2.880005e-13	1.567697e-13	1.304576e-01	1.174118e-01	3.023447e-01	2.892990e-01
19.6	1.721774e-01	1.721774e-01	1.826047e-13	9.939897e-14	1.304576e-01	1.174118e-01	3.026351e-01	2.895893e-01
19.8	1.722410e-01	1.722410e-01	1.156509e-13	6.295349e-14	1.304576e-01	1.174118e-01	3.026986e-01	2.896529e-01
20.0	1.726146e-01	1.726146e-01	7.316707e-14	3.982787e-14	1.304576e-01	1.174118e-01	3.030722e-01	2.900264e-01


==> anc/Figure14e_1S_forwardy_RAA_vs_pT_20-40.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 14(e)
# pT	 prim upper	 prim lower	 reg upper	 reg lower	 bf upper	 bf lower	 total upper	 total lower
0.0	2.505138e-01	1.677386e-01	5.958081e-01	3.442979e-01	1.306687e-01	1.176019e-01	9.769904e-01	6.296383e-01
0.2	2.449765e-01	1.643583e-01	5.940127e-01	3.432609e-01	1.306687e-01	1.176019e-01	9.696576e-01	6.252211e-01
0.4	2.451021e-01	1.654151e-01	5.884231e-01	3.400331e-01	1.306687e-01	1.176019e-01	9.641939e-01	6.230499e-01
0.6	2.413401e-01	1.644392e-01	5.785061e-01	3.343063e-01	1.306687e-01	1.176018e-01	9.505151e-01	6.163473e-01
0.8	2.408572e-01	1.662277e-01	5.635957e-01	3.256954e-01	1.306687e-01	1.176018e-01	9.351213e-01	6.095251e-01
1.0	2.375966e-01	1.665559e-01	5.431467e-01	3.138855e-01	1.306687e-01	1.176019e-01	9.114121e-01	5.980432e-01
1.2	2.362731e-01	1.686091e-01	5.169636e-01	2.987631e-01	1.306687e-01	1.176019e-01	8.839054e-01	5.849739e-01
1.4	2.345863e-01	1.707027e-01	4.853353e-01	2.804951e-01	1.306687e-01	1.176018e-01	8.505902e-01	5.687996e-01
1.6	2.329610e-01	1.730518e-01	4.490513e-01	2.595371e-01	1.306687e-01	1.176018e-01	8.126811e-01	5.501907e-01
1.8	2.316479e-01	1.757676e-01	4.093038e-01	2.365772e-01	1.306687e-01	1.176018e-01	7.716201e-01	5.299467e-01
2.0	2.302013e-01	1.784443e-01	3.675222e-01	2.124412e-01	1.306687e-01	1.176018e-01	7.283921e-01	5.084874e-01
2.2	2.298983e-01	1.820187e-01	3.251886e-01	1.879846e-01	1.306687e-01	1.176019e-01	6.857556e-01	4.876052e-01
2.4	2.305550e-01	1.863399e-01	2.836723e-01	1.639987e-01	1.306687e-01	1.176018e-01	6.448961e-01	4.679404e-01
2.6	2.309731e-01	1.904164e-01	2.441167e-01	1.411435e-01	1.306687e-01	1.176018e-01	6.057586e-01	4.491618e-01
2.8	2.308251e-01	1.939191e-01	2.073794e-01	1.199147e-01	1.306687e-01	1.176018e-01	5.688733e-01	4.314357e-01
3.0	2.300750e-01	1.967568e-01	1.740218e-01	1.006368e-01	1.306687e-01	1.176018e-01	5.347654e-01	4.149954e-01
3.2	2.298655e-01	1.998720e-01	1.443351e-01	8.347836e-02	1.306687e-01	1.176018e-01	5.048693e-01	4.009523e-01
3.4	2.300320e-01	2.031241e-01	1.183853e-01	6.847786e-02	1.306687e-01	1.176018e-01	4.790859e-01	3.892039e-01
3.6	2.302615e-01	2.062351e-01	9.606662e-02	5.557466e-02	1.306687e-01	1.176019e-01	4.569968e-01	3.794118e-01
3.8	2.315246e-01	2.100805e-01	7.715314e-02	4.463854e-02	1.306687e-01	1.176018e-01	4.393465e-01	3.723209e-01
4.0	2.328172e-01	2.137688e-01	6.134326e-02	3.549564e-02	1.306687e-01	1.176019e-01	4.248291e-01	3.668663e-01
4.2	2.327746e-01	2.160325e-01	4.829638e-02	2.794946e-02	1.306687e-01	1.176018e-01	4.117397e-01	3.615838e-01
4.4	2.336742e-01	2.189707e-01	3.766002e-02	2.179660e-02	1.306687e-01	1.176019e-01	4.020030e-01	3.583692e-01
4.6	2.339770e-01	2.211591e-01	2.908951e-02	1.683807e-02	1.306687e-01	1.176018e-01	3.937351e-01	3.555989e-01
4.8	2.339148e-01	2.228120e-01	2.226118e-02	1.288694e-02	1.306687e-01	1.176019e-01	3.868447e-01	3.533009e-01
5.0	2.343129e-01	2.247238e-01	1.688028e-02	9.772928e-03	1.306687e-01	1.176019e-01	3.818619e-01	3.520986e-01
5.2	2.355523e-01	2.272816e-01	1.268514e-02	7.344822e-03	1.306688e-01	1.176019e-01	3.789061e-01	3.522283e-01
5.4	2.360700e-01	2.289938e-01	9.448499e-03	5.471262e-03	1.306687e-01	1.176018e-01	3.761872e-01	3.520669e-01
5.6	2.360913e-01	2.300797e-01	6.976778e-03	4.040320e-03	1.306687e-01	1.176018e-01	3.737367e-01	3.517220e-01
5.8	2.362727e-01	2.311883e-01	5.107974e-03	2.958307e-03	1.306687e-01	1.176019e-01	3.720495e-01	3.517482e-01
6.0	2.375437e-01	2.332455e-01	3.708735e-03	2.148087e-03	1.306687e-01	1.176019e-01	3.719213e-01	3.529956e-01
6.2	2.382673e-01	2.346610e-01	2.670993e-03	1.547135e-03	1.306687e-01	1.176018e-01	3.716071e-01	3.538101e-01
6.4	2.378834e-01	2.348873e-01	1.908445e-03	1.105509e-03	1.306687e-01	1.176018e-01	3.704607e-01	3.535945e-01
6.6	2.380399e-01	2.355583e-01	1.353129e-03	7.838752e-04	1.306687e-01	1.176019e-01	3.700617e-01	3.539440e-01
6.8	2.390852e-01	2.370330e-01	9.522400e-04	5.516671e-04	1.306687e-01	1.176018e-01	3.707061e-01	3.551865e-01
7.0	2.384445e-01	2.367684e-01	6.652686e-04	3.854337e-04	1.306687e-01	1.176018e-01	3.697785e-01	3.547557e-01
7.2	2.394041e-01	2.380335e-01	4.615183e-04	2.674001e-04	1.306688e-01	1.176019e-01	3.705343e-01	3.559027e-01
7.4	2.400166e-01	2.389036e-01	3.179930e-04	1.842505e-04	1.306687e-01	1.176018e-01	3.710033e-01	3.566896e-01
7.6	2.407518e-01	2.398523e-01	2.176606e-04	1.261212e-04	1.306687e-01	1.176018e-01	3.716381e-01	3.575803e-01
7.8	2.408096e-01	2.400889e-01	1.480368e-04	8.578152e-05	1.306687e-01	1.176019e-01	3.716264e-01	3.577764e-01
8.0	2.407329e-01	2.401589e-01	1.000647e-04	5.798550e-05	1.306688e-01	1.176018e-01	3.715017e-01	3.578188e-01
8.2	2.412918e-01	2.408359e-01	6.723631e-05	3.896333e-05	1.306687e-01	1.176018e-01	3.720277e-01	3.584768e-01
8.4	2.419400e-01	2.415798e-01	4.491880e-05	2.603113e-05	1.306687e-01	1.176019e-01	3.726535e-01	3.592076e-01
8.6	2.424171e-01	2.421345e-01	2.984282e-05	1.729483e-05	1.306687e-01	1.176018e-01	3.731157e-01	3.597536e-01
8.8	2.430338e-01	2.428131e-01	1.972073e-05	1.142906e-05	1.306687e-01	1.176018e-01	3.737223e-01	3.604263e-01
9.0	2.439479e-01	2.437763e-01	1.296460e-05	7.513743e-06	1.306687e-01	1.176019e-01	3.746297e-01	3.613857e-01
9.2	2.443662e-01	2.442338e-01	8.480594e-06	4.915106e-06	1.306687e-01	1.176018e-01	3.750435e-01	3.618406e-01
9.4	2.444923e-01	2.443909e-01	5.520783e-06	3.199748e-06	1.306687e-01	1.176018e-01	3.751667e-01	3.619959e-01
9.6	2.442344e-01	2.441572e-01	3.577298e-06	2.073377e-06	1.306687e-01	1.176018e-01	3.749067e-01	3.617611e-01
9.8	2.449224e-01	2.448638e-01	2.307597e-06	1.337490e-06	1.306687e-01	1.176018e-01	3.755934e-01	3.624670e-01
10.0	2.455793e-01	2.455351e-01	1.482118e-06	8.590537e-07	1.306687e-01	1.176019e-01	3.762495e-01	3.631378e-01
10.2	2.461813e-01	2.461481e-01	9.479572e-07	5.494555e-07	1.306688e-01	1.176019e-01	3.768510e-01	3.637505e-01
10.4	2.468042e-01	2.467795e-01	6.038654e-07	3.500176e-07	1.306687e-01	1.176019e-01	3.774736e-01	3.643817e-01
10.6	2.470914e-01	2.470730e-01	3.831746e-07	2.221017e-07	1.306687e-01	1.176018e-01	3.777604e-01	3.646750e-01
10.8	2.472701e-01	2.472565e-01	2.422237e-07	1.404031e-07	1.306687e-01	1.176019e-01	3.779390e-01	3.648585e-01
11.0	2.477392e-01	2.477292e-01	1.525648e-07	8.843402e-08	1.306687e-01	1.176019e-01	3.784080e-01	3.653311e-01
11.2	2.480200e-01	2.480128e-01	9.575541e-08	5.550506e-08	1.306687e-01	1.176019e-01	3.786888e-01	3.656147e-01
11.4	2.486858e-01	2.486806e-01	5.989546e-08	3.471900e-08	1.306688e-01	1.176018e-01	3.793546e-01	3.662825e-01
11.6	2.492069e-01	2.492031e-01	3.734179e-08	2.164572e-08	1.306687e-01	1.176018e-01	3.798755e-01	3.668049e-01
11.8	2.498046e-01	2.498020e-01	2.320670e-08	1.345222e-08	1.306687e-01	1.176019e-01	3.804734e-01	3.674038e-01
12.0	2.501921e-01	2.501900e-01	1.437784e-08	8.334457e-09	1.306687e-01	1.176018e-01	3.808607e-01	3.677919e-01
12.2	2.507677e-01	2.507663e-01	8.881347e-09	5.148318e-09	1.306687e-01	1.176018e-01	3.814364e-01	3.683682e-01
12.4	2.514020e-01	2.514010e-01	5.470285e-09	3.171021e-09	1.306687e-01	1.176018e-01	3.820706e-01	3.690028e-01
12.6	2.519839e-01	2.519833e-01	3.359902e-09	1.947683e-09	1.306687e-01	1.176018e-01	3.826526e-01	3.695852e-01
12.8	2.525090e-01	2.525085e-01	2.058101e-09	1.193056e-09	1.306687e-01	1.176018e-01	3.831775e-01	3.701102e-01
13.0	2.530461e-01	2.530458e-01	1.257381e-09	7.288913e-10	1.306687e-01	1.176019e-01	3.837147e-01	3.706476e-01
13.2	2.537908e-01	2.537905e-01	7.662340e-10	4.441801e-10	1.306687e-01	1.176019e-01	3.844594e-01	3.713924e-01
13.4	2.544745e-01	2.544744e-01	4.657838e-10	2.700125e-10	1.306687e-01	1.176018e-01	3.851433e-01	3.720763e-01
13.6	2.550122e-01	2.550121e-01	2.824669e-10	1.637452e-10	1.306687e-01	1.176019e-01	3.856809e-01	3.726139e-01
13.8	2.556639e-01	2.556638e-01	1.709000e-10	9.907052e-11	1.306687e-01	1.176018e-01	3.863326e-01	3.732656e-01
14.0	2.561233e-01	2.561232e-01	1.031663e-10	5.980548e-11	1.306687e-01	1.176018e-01	3.867920e-01	3.737251e-01
14.2	2.565489e-01	2.565489e-01	6.214166e-11	3.602364e-11	1.306688e-01	1.176019e-01	3.872177e-01	3.741508e-01
14.4	2.570070e-01	2.570070e-01	3.735122e-11	2.165261e-11	1.306687e-01	1.176018e-01	3.876757e-01	3.746088e-01
14.6	2.575041e-01	2.575041e-01	2.240423e-11	1.298782e-11	1.306687e-01	1.176018e-01	3.881728e-01	3.751059e-01
14.8	2.580164e-01	2.580164e-01	1.341171e-11	7.774835e-12	1.306687e-01	1.176018e-01	3.886851e-01	3.756182e-01
15.0	2.581984e-01	2.581984e-01	8.012928e-12	4.645140e-12	1.306687e-01	1.176018e-01	3.888671e-01	3.758002e-01
15.2	2.586970e-01	2.586970e-01	4.778314e-12	2.770019e-12	1.306686e-01	1.176018e-01	3.893657e-01	3.762988e-01
15.4	2.590922e-01	2.590922e-01	2.844184e-12	1.648793e-12	1.306688e-01	1.176019e-01	3.897608e-01	3.766940e-01
15.6	2.594042e-01	2.594042e-01	1.689902e-12	9.796482e-13	1.306687e-01	1.176018e-01	3.900730e-01	3.770062e-01
15.8	2.596282e-01	2.596282e-01	1.002322e-12	5.810532e-13	1.306687e-01	1.176018e-01	3.902969e-01	3.772300e-01
16.0	2.596898e-01	2.596898e-01	5.934920e-13	3.440517e-13	1.306687e-01	1.176018e-01	3.903585e-01	3.772916e-01
16.2	2.600794e-01	2.600794e-01	3.508361e-13	2.033822e-13	1.306687e-01	1.176018e-01	3.907481e-01	3.776812e-01
16.4	2.604036e-01	2.604036e-01	2.070589e-13	1.200335e-13	1.306687e-01	1.176018e-01	3.910722e-01	3.780054e-01
16.6	2.607043e-01	2.607043e-01	1.220118e-13	7.073113e-14	1.306687e-01	1.176018e-01	3.913729e-01	3.783062e-01
16.8	2.610319e-01	2.610319e-01	7.178702e-14	4.161543e-14	1.306687e-01	1.176018e-01	3.917006e-01	3.786338e-01
17.0	2.612459e-01	2.612459e-01	4.217381e-14	2.444842e-14	1.306687e-01	1.176018e-01	3.919147e-01	3.788478e-01
17.2	2.615407e-01	2.615407e-01	2.474053e-14	1.434222e-14	1.306687e-01	1.176019e-01	3.922096e-01	3.791428e-01
17.4	2.614902e-01	2.614902e-01	1.449304e-14	8.401689e-15	1.306687e-01	1.176019e-01	3.921590e-01	3.790920e-01
17.6	2.617367e-01	2.617367e-01	8.478321e-15	4.914919e-15	1.306687e-01	1.176019e-01	3.924055e-01	3.793385e-01
17.8	2.619589e-01	2.619589e-01	4.953077e-15	2.871316e-15	1.306687e-01	1.176018e-01	3.926276e-01	3.795606e-01
18.0	2.620279e-01	2.620279e-01	2.889807e-15	1.675229e-15	1.306687e-01	1.176018e-01	3.926967e-01	3.796297e-01
18.2	2.622032e-01	2.622032e-01	1.683857e-15	9.761349e-16	1.306687e-01	1.176018e-01	3.928717e-01	3.798051e-01
18.4	2.623729e-01	2.623729e-01	9.799353e-16	5.680693e-16	1.306688e-01	1.176019e-01	3.930417e-01	3.799748e-01
18.6	2.625058e-01	2.625058e-01	5.695842e-16	3.301878e-16	1.306687e-01	1.176018e-01	3.931745e-01	3.801076e-01
18.8	2.626262e-01	2.626262e-01	3.306735e-16	1.916909e-16	1.306687e-01	1.176019e-01	3.932949e-01	3.802281e-01
19.0	2.625781e-01	2.625781e-01	1.917493e-16	1.111565e-16	1.306687e-01	1.176018e-01	3.932468e-01	3.801799e-01
19.2	2.626511e-01	2.626511e-01	1.110638e-16	6.438323e-17	1.306687e-01	1.176018e-01	3.933199e-01	3.802530e-01
19.4	2.627188e-01	2.627188e-01	6.425801e-17	3.725001e-17	1.306687e-01	1.176018e-01	3.933875e-01	3.803206e-01
19.6	2.625614e-01	2.625614e-01	3.713715e-17	2.152815e-17	1.306687e-01	1.176018e-01	3.932301e-01	3.801632e-01
19.8	2.625658e-01	2.625658e-01	2.144010e-17	1.242865e-17	1.306687e-01	1.176018e-01	3.932345e-01	3.801676e-01
20.0	2.625850e-01	2.625850e-01	1.236496e-17	7.167846e-18	1.306687e-01	1.176018e-01	3.932538e-01	3.801869e-01


==> anc/Figure14f_1S_forwardy_RAA_vs_pT_40-90.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 14(f)
# pT	 prim upper	 prim lower	 reg upper	 reg lower	 bf upper	 bf lower	 total upper	 total lower
0.0	6.438287e-01	5.543902e-01	2.378004e-01	1.951638e-01	1.317275e-01	1.185547e-01	1.013357e+00	8.681085e-01
0.2	6.387984e-01	5.503881e-01	2.337853e-01	1.918719e-01	1.317275e-01	1.185547e-01	1.004311e+00	8.608148e-01
0.4	6.354059e-01	5.484394e-01	2.221980e-01	1.823712e-01	1.317275e-01	1.185547e-01	9.893314e-01	8.493654e-01
0.6	6.290069e-01	5.444949e-01	2.043147e-01	1.677074e-01	1.317275e-01	1.185547e-01	9.650489e-01	8.307572e-01
0.8	6.244550e-01	5.426902e-01	1.819689e-01	1.493828e-01	1.317275e-01	1.185547e-01	9.381513e-01	8.106278e-01
1.0	6.210800e-01	5.423921e-01	1.572094e-01	1.290762e-01	1.317275e-01	1.185547e-01	9.100171e-01	7.900232e-01
1.2	6.176975e-01	5.425024e-01	1.319734e-01	1.083753e-01	1.317275e-01	1.185547e-01	8.813983e-01	7.694324e-01
1.4	6.144814e-01	5.430968e-01	1.078478e-01	8.858142e-02	1.317275e-01	1.185547e-01	8.540567e-01	7.502332e-01
1.6	6.114026e-01	5.440725e-01	8.595011e-02	7.061136e-02	1.317275e-01	1.185547e-01	8.290801e-01	7.332386e-01
1.8	6.086459e-01	5.455180e-01	6.691913e-02	5.498981e-02	1.317275e-01	1.185547e-01	8.072924e-01	7.190622e-01
2.0	6.061223e-01	5.472839e-01	5.098220e-02	4.190440e-02	1.317275e-01	1.185547e-01	7.888323e-01	7.077425e-01
2.2	6.034916e-01	5.489948e-01	3.806015e-02	3.129129e-02	1.317275e-01	1.185547e-01	7.732791e-01	6.988410e-01
2.4	6.014056e-01	5.511841e-01	2.787670e-02	2.292488e-02	1.317274e-01	1.185547e-01	7.610099e-01	6.926637e-01
2.6	5.993329e-01	5.533169e-01	2.005335e-02	1.649544e-02	1.317274e-01	1.185547e-01	7.511137e-01	6.883670e-01
2.8	5.975382e-01	5.555924e-01	1.418050e-02	1.166748e-02	1.317274e-01	1.185547e-01	7.434461e-01	6.858146e-01
3.0	5.961107e-01	5.580612e-01	9.864633e-03	8.118405e-03	1.317275e-01	1.185547e-01	7.377028e-01	6.847343e-01
3.2	5.944530e-01	5.601363e-01	6.755133e-03	5.560611e-03	1.317275e-01	1.185547e-01	7.329356e-01	6.842516e-01
3.4	5.937302e-01	5.628944e-01	4.556129e-03	3.751262e-03	1.317275e-01	1.185547e-01	7.300138e-01	6.852004e-01
3.6	5.924122e-01	5.648757e-01	3.028230e-03	2.493772e-03	1.317275e-01	1.185547e-01	7.271680e-01	6.859243e-01
3.8	5.914276e-01	5.669498e-01	1.984355e-03	1.634432e-03	1.317275e-01	1.185547e-01	7.251394e-01	6.871389e-01
4.0	5.898841e-01	5.682562e-01	1.282580e-03	1.056587e-03	1.317274e-01	1.185547e-01	7.228941e-01	6.878677e-01
4.2	5.887948e-01	5.697673e-01	8.180447e-04	6.740079e-04	1.317275e-01	1.185547e-01	7.213402e-01	6.889958e-01
4.4	5.876125e-01	5.709602e-01	5.150937e-04	4.244586e-04	1.317274e-01	1.185547e-01	7.198552e-01	6.899393e-01
4.6	5.859322e-01	5.714438e-01	3.203325e-04	2.640010e-04	1.317275e-01	1.185548e-01	7.179803e-01	6.902628e-01
4.8	5.846106e-01	5.720615e-01	1.968376e-04	1.622419e-04	1.317275e-01	1.185547e-01	7.165347e-01	6.907783e-01
5.0	5.832924e-01	5.724781e-01	1.195623e-04	9.855871e-05	1.317274e-01	1.185547e-01	7.151394e-01	6.911313e-01
5.2	5.817983e-01	5.725291e-01	7.181979e-05	5.920877e-05	1.317274e-01	1.185547e-01	7.135975e-01	6.911430e-01
5.4	5.800641e-01	5.721637e-01	4.268150e-05	3.518997e-05	1.317275e-01	1.185547e-01	7.118343e-01	6.907536e-01
5.6	5.784512e-01	5.717507e-01	2.510500e-05	2.070015e-05	1.317274e-01	1.185547e-01	7.102038e-01	6.903262e-01
5.8	5.767006e-01	5.710488e-01	1.462115e-05	1.205661e-05	1.317275e-01	1.185547e-01	7.084427e-01	6.896156e-01
6.0	5.749730e-01	5.702306e-01	8.434789e-06	6.955776e-06	1.317275e-01	1.185547e-01	7.067090e-01	6.887924e-01
6.2	5.731703e-01	5.692127e-01	4.821755e-06	3.976504e-06	1.317275e-01	1.185547e-01	7.049026e-01	6.877715e-01
6.4	5.715031e-01	5.682171e-01	2.732341e-06	2.253482e-06	1.317275e-01	1.185547e-01	7.032334e-01	6.867740e-01
6.6	5.696902e-01	5.669774e-01	1.535393e-06	1.266366e-06	1.317275e-01	1.185547e-01	7.014192e-01	6.855331e-01
6.8	5.677334e-01	5.655063e-01	8.558717e-07	7.059390e-07	1.317274e-01	1.185547e-01	6.994617e-01	6.840617e-01
7.0	5.657375e-01	5.639196e-01	4.734199e-07	3.905009e-07	1.317274e-01	1.185547e-01	6.974653e-01	6.824745e-01
7.2	5.639349e-01	5.624582e-01	2.599388e-07	2.144185e-07	1.317274e-01	1.185547e-01	6.956624e-01	6.810132e-01
7.4	5.620769e-01	5.608844e-01	1.417148e-07	1.169016e-07	1.317275e-01	1.185547e-01	6.938047e-01	6.794393e-01
7.6	5.600609e-01	5.591034e-01	7.673696e-08	6.330278e-08	1.317275e-01	1.185547e-01	6.917887e-01	6.776583e-01
7.8	5.584937e-01	5.577287e-01	4.128208e-08	3.405582e-08	1.317275e-01	1.185547e-01	6.902213e-01	6.762834e-01
8.0	5.568851e-01	5.562772e-01	2.206991e-08	1.820712e-08	1.317275e-01	1.185547e-01	6.886126e-01	6.748320e-01
8.2	5.552213e-01	5.547411e-01	1.172823e-08	9.675707e-09	1.317275e-01	1.185548e-01	6.869488e-01	6.732958e-01
8.4	5.535337e-01	5.531565e-01	6.196720e-09	5.112357e-09	1.317275e-01	1.185547e-01	6.852612e-01	6.717112e-01
8.6	5.518843e-01	5.515897e-01	3.256037e-09	2.686315e-09	1.317275e-01	1.185547e-01	6.836118e-01	6.701444e-01
8.8	5.502996e-01	5.500707e-01	1.701806e-09	1.404059e-09	1.317275e-01	1.185547e-01	6.820270e-01	6.686254e-01
9.0	5.487515e-01	5.485748e-01	8.849427e-10	7.301249e-10	1.317275e-01	1.185547e-01	6.804789e-01	6.671295e-01
9.2	5.470898e-01	5.469539e-01	4.579215e-10	3.778152e-10	1.317275e-01	1.185547e-01	6.788172e-01	6.655087e-01
9.4	5.455142e-01	5.454104e-01	2.358413e-10	1.945871e-10	1.317274e-01	1.185547e-01	6.772416e-01	6.639650e-01
9.6	5.439645e-01	5.438860e-01	1.209152e-10	9.976550e-11	1.317275e-01	1.185547e-01	6.756922e-01	6.624406e-01
9.8	5.424093e-01	5.423498e-01	6.172311e-11	5.092749e-11	1.317275e-01	1.185547e-01	6.741368e-01	6.609045e-01
10.0	5.408230e-01	5.407781e-01	3.137567e-11	2.588821e-11	1.317274e-01	1.185547e-01	6.725502e-01	6.593330e-01
10.2	5.392348e-01	5.392015e-01	1.588487e-11	1.310680e-11	1.317275e-01	1.185547e-01	6.709624e-01	6.577565e-01
10.4	5.376136e-01	5.375892e-01	8.010960e-12	6.610002e-12	1.317275e-01	1.185547e-01	6.693414e-01	6.561441e-01
10.6	5.359551e-01	5.359369e-01	4.024921e-12	3.321068e-12	1.317275e-01	1.185547e-01	6.676828e-01	6.544915e-01
10.8	5.343154e-01	5.343020e-01	2.014935e-12	1.662588e-12	1.317274e-01	1.185547e-01	6.660426e-01	6.528565e-01
11.0	5.326372e-01	5.326274e-01	1.005198e-12	8.294265e-13	1.317275e-01	1.185547e-01	6.643647e-01	6.511822e-01
11.2	5.309663e-01	5.309592e-01	4.997838e-13	4.123931e-13	1.317275e-01	1.185547e-01	6.626938e-01	6.495140e-01
11.4	5.292834e-01	5.292784e-01	2.476875e-13	2.043787e-13	1.317275e-01	1.185547e-01	6.610110e-01	6.478331e-01
11.6	5.276060e-01	5.276024e-01	1.223675e-13	1.009718e-13	1.317275e-01	1.185547e-01	6.593335e-01	6.461571e-01
11.8	5.259590e-01	5.259564e-01	6.027188e-14	4.973369e-14	1.317274e-01	1.185548e-01	6.576865e-01	6.445112e-01
12.0	5.242587e-01	5.242569e-01	2.960017e-14	2.442486e-14	1.317275e-01	1.185547e-01	6.559861e-01	6.428116e-01
12.2	5.224561e-01	5.224547e-01	1.449597e-14	1.196153e-14	1.317275e-01	1.185547e-01	6.541836e-01	6.410095e-01
12.4	5.205664e-01	5.205654e-01	7.079696e-15	5.841921e-15	1.317275e-01	1.185547e-01	6.522939e-01	6.391203e-01
12.6	5.189570e-01	5.189565e-01	3.448537e-15	2.845622e-15	1.317275e-01	1.185547e-01	6.506844e-01	6.375111e-01
12.8	5.172653e-01	5.172649e-01	1.675504e-15	1.382576e-15	1.317275e-01	1.185547e-01	6.489926e-01	6.358196e-01
13.0	5.155592e-01	5.155590e-01	8.120482e-16	6.700798e-16	1.317275e-01	1.185547e-01	6.472866e-01	6.341137e-01
13.2	5.139356e-01	5.139356e-01	3.926250e-16	3.239842e-16	1.317275e-01	1.185547e-01	6.456632e-01	6.324901e-01
13.4	5.122698e-01	5.122698e-01	1.893942e-16	1.562836e-16	1.317275e-01	1.185547e-01	6.439975e-01	6.308246e-01
13.6	5.105878e-01	5.105878e-01	9.115476e-17	7.521886e-17	1.317275e-01	1.185547e-01	6.423154e-01	6.291424e-01
13.8	5.089122e-01	5.089122e-01	4.377696e-17	3.612385e-17	1.317275e-01	1.185547e-01	6.406397e-01	6.274668e-01
14.0	5.072031e-01	5.072031e-01	2.097949e-17	1.731185e-17	1.317275e-01	1.185547e-01	6.389307e-01	6.257578e-01
14.2	5.055274e-01	5.055274e-01	1.003354e-17	8.279484e-18	1.317275e-01	1.185547e-01	6.372550e-01	6.240822e-01
14.4	5.038419e-01	5.038419e-01	4.789061e-18	3.951845e-18	1.317275e-01	1.185548e-01	6.355698e-01	6.223969e-01
14.6	5.021474e-01	5.021474e-01	2.281438e-18	1.882602e-18	1.317275e-01	1.185547e-01	6.338747e-01	6.207023e-01
14.8	5.004521e-01	5.004521e-01	1.084810e-18	8.951667e-19	1.317275e-01	1.185548e-01	6.321794e-01	6.190071e-01
15.0	4.987217e-01	4.987217e-01	5.148832e-19	4.248730e-19	1.317274e-01	1.185547e-01	6.304491e-01	6.172763e-01
15.2	4.969823e-01	4.969823e-01	2.439478e-19	2.013017e-19	1.317275e-01	1.185547e-01	6.287097e-01	6.155370e-01
15.4	4.952637e-01	4.952637e-01	1.153824e-19	9.521162e-20	1.317275e-01	1.185548e-01	6.269912e-01	6.138184e-01
15.6	4.935452e-01	4.935452e-01	5.448250e-20	4.495806e-20	1.317274e-01	1.185547e-01	6.252726e-01	6.120999e-01
15.8	4.918174e-01	4.918174e-01	2.568448e-20	2.119441e-20	1.317275e-01	1.185548e-01	6.235449e-01	6.103722e-01
16.0	4.900816e-01	4.900816e-01	1.208923e-20	9.975835e-21	1.317275e-01	1.185547e-01	6.218091e-01	6.086363e-01
16.2	4.883334e-01	4.883334e-01	5.681471e-21	4.688253e-21	1.317275e-01	1.185547e-01	6.200610e-01	6.068882e-01
16.4	4.865689e-01	4.865689e-01	2.666086e-21	2.200007e-21	1.317275e-01	1.185547e-01	6.182963e-01	6.051236e-01
16.6	4.848106e-01	4.848106e-01	1.249270e-21	1.030875e-21	1.317275e-01	1.185547e-01	6.165381e-01	6.033653e-01
16.8	4.830463e-01	4.830463e-01	5.845534e-22	4.823628e-22	1.317275e-01	1.185547e-01	6.147737e-01	6.016010e-01
17.0	4.812660e-01	4.812660e-01	2.731452e-22	2.253942e-22	1.317275e-01	1.185547e-01	6.129935e-01	5.998208e-01
17.2	4.794625e-01	4.794625e-01	1.274619e-22	1.051790e-22	1.317275e-01	1.185547e-01	6.111900e-01	5.980174e-01
17.4	4.776852e-01	4.776852e-01	5.940175e-23	4.901710e-23	1.317275e-01	1.185547e-01	6.094127e-01	5.962399e-01
17.6	4.758809e-01	4.758809e-01	2.764805e-23	2.281459e-23	1.317275e-01	1.185547e-01	6.076085e-01	5.944357e-01
17.8	4.740730e-01	4.740730e-01	1.285260e-23	1.060568e-23	1.317275e-01	1.185547e-01	6.058003e-01	5.926276e-01
18.0	4.722739e-01	4.722739e-01	5.967483e-24	4.924230e-24	1.317275e-01	1.185547e-01	6.040014e-01	5.908285e-01
18.2	4.704689e-01	4.704689e-01	2.767443e-24	2.283628e-24	1.317275e-01	1.185547e-01	6.021963e-01	5.890235e-01
18.4	4.686662e-01	4.686662e-01	1.281935e-24	1.057821e-24	1.317275e-01	1.185547e-01	6.003935e-01	5.872207e-01
18.6	4.668589e-01	4.668589e-01	5.931511e-25	4.894528e-25	1.317275e-01	1.185547e-01	5.985862e-01	5.854133e-01
18.8	4.650187e-01	4.650187e-01	2.741502e-25	2.262213e-25	1.317275e-01	1.185547e-01	5.967461e-01	5.835733e-01
19.0	4.632098e-01	4.632098e-01	1.265747e-25	1.044459e-25	1.317274e-01	1.185547e-01	5.949373e-01	5.817644e-01
19.2	4.613849e-01	4.613849e-01	5.837830e-26	4.817205e-26	1.317275e-01	1.185547e-01	5.931124e-01	5.799397e-01
19.4	4.595724e-01	4.595724e-01	2.689757e-26	2.219505e-26	1.317275e-01	1.185547e-01	5.912998e-01	5.781272e-01
19.6	4.577630e-01	4.577630e-01	1.238061e-26	1.021609e-26	1.317275e-01	1.185547e-01	5.894905e-01	5.763176e-01
19.8	4.559397e-01	4.559397e-01	5.693092e-27	4.697750e-27	1.317275e-01	1.185547e-01	5.876672e-01	5.744946e-01
20.0	4.541251e-01	4.541251e-01	2.615419e-27	2.158153e-27	1.317275e-01	1.185547e-01	5.858525e-01	5.726796e-01


==> anc/Figure15a_forwardy_dNdpT_0-20.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 15(a)
# pT	 prim upper	 prim lower	 reg upper	 reg lower	 bf upper	 bf lower	 total upper	 total lower	 pp
0.2	3.713969e-08	2.281157e-08	2.972723e-04	1.621865e-04	1.129303e-04	1.016373e-04	4.102398e-04	2.638466e-04	8.686946e-04
0.4	1.051994e-07	6.511559e-08	5.880189e-04	3.208127e-04	2.220523e-04	1.998471e-04	8.101765e-04	5.207249e-04	1.708095e-03
0.6	2.551163e-07	1.598921e-07	8.660289e-04	4.724901e-04	3.238269e-04	2.914441e-04	1.190111e-03	7.640942e-04	2.490976e-03
0.8	5.328744e-07	3.395882e-07	1.125644e-03	6.141316e-04	4.152211e-04	3.736989e-04	1.541398e-03	9.881701e-04	3.194008e-03
1.0	1.022514e-06	6.649005e-07	1.361863e-03	7.430087e-04	4.938876e-04	4.444989e-04	1.856773e-03	1.188172e-03	3.799136e-03
1.2	1.752550e-06	1.166024e-06	1.570303e-03	8.567297e-04	5.582692e-04	5.024422e-04	2.130325e-03	1.360338e-03	4.294378e-03
1.4	2.852677e-06	1.945771e-06	1.747054e-03	9.531624e-04	6.076241e-04	5.468617e-04	2.357531e-03	1.501970e-03	4.674031e-03
1.6	4.297917e-06	3.009056e-06	1.888542e-03	1.030355e-03	6.419795e-04	5.777815e-04	2.534819e-03	1.611145e-03	4.938304e-03
1.8	6.017340e-06	4.326653e-06	1.991507e-03	1.086531e-03	6.620272e-04	5.958245e-04	2.659552e-03	1.686682e-03	5.092517e-03
2.0	8.181517e-06	6.041582e-06	2.053213e-03	1.120197e-03	6.689827e-04	6.020845e-04	2.730377e-03	1.728323e-03	5.146021e-03
2.2	1.055004e-05	7.997059e-06	2.071877e-03	1.130380e-03	6.644276e-04	5.979848e-04	2.746854e-03	1.736362e-03	5.110981e-03
2.4	1.297963e-05	1.009087e-05	2.047223e-03	1.116929e-03	6.501545e-04	5.851391e-04	2.710357e-03	1.712159e-03	5.001188e-03
2.6	1.541878e-05	1.228051e-05	1.980983e-03	1.080789e-03	6.280289e-04	5.652260e-04	2.624431e-03	1.658296e-03	4.830991e-03
2.8	1.778132e-05	1.448963e-05	1.877152e-03	1.024142e-03	5.998740e-04	5.398866e-04	2.494807e-03	1.578518e-03	4.614415e-03
3.0	1.983742e-05	1.651498e-05	1.741885e-03	9.503416e-04	5.673871e-04	5.106484e-04	2.329109e-03	1.477505e-03	4.364517e-03
3.2	2.224941e-05	1.889529e-05	1.583010e-03	8.636625e-04	5.320831e-04	4.788748e-04	2.137343e-03	1.361433e-03	4.092947e-03
3.4	2.341913e-05	2.025728e-05	1.409284e-03	7.688805e-04	4.952626e-04	4.457363e-04	1.927966e-03	1.234874e-03	3.809713e-03
3.6	2.473746e-05	2.176098e-05	1.229517e-03	6.708027e-04	4.580037e-04	4.122034e-04	1.712258e-03	1.104767e-03	3.523106e-03
3.8	2.637104e-05	2.355687e-05	1.051772e-03	5.738283e-04	4.211668e-04	3.790501e-04	1.499310e-03	9.764352e-04	3.239744e-03
4.0	2.732233e-05	2.474880e-05	8.827529e-04	4.816144e-04	3.854111e-04	3.468700e-04	1.295486e-03	8.532333e-04	2.964701e-03
4.2	2.782164e-05	2.551958e-05	7.274488e-04	3.968833e-04	3.512178e-04	3.160962e-04	1.106488e-03	7.384991e-04	2.701676e-03
4.4	2.775278e-05	2.574513e-05	5.890509e-04	3.213758e-04	3.189167e-04	2.870251e-04	9.357204e-04	6.341460e-04	2.453205e-03
4.6	2.764203e-05	2.590210e-05	4.690796e-04	2.559216e-04	2.887109e-04	2.598398e-04	7.854326e-04	5.416635e-04	2.220853e-03
4.8	2.771263e-05	2.620208e-05	3.676598e-04	2.005887e-04	2.607030e-04	2.346327e-04	6.560754e-04	4.614234e-04	2.005407e-03
5.0	2.728131e-05	2.599979e-05	2.838658e-04	1.548722e-04	2.349170e-04	2.114253e-04	5.460641e-04	3.922972e-04	1.807054e-03
5.2	2.619678e-05	2.514143e-05	2.160745e-04	1.178865e-04	2.113180e-04	1.901862e-04	4.535893e-04	3.332141e-04	1.625523e-03
5.4	2.602848e-05	2.513363e-05	1.622793e-04	8.853672e-05	1.898287e-04	1.708458e-04	3.781364e-04	2.845162e-04	1.460221e-03
5.6	2.475602e-05	2.403329e-05	1.203441e-04	6.565762e-05	1.703426e-04	1.533083e-04	3.154427e-04	2.429992e-04	1.310327e-03
5.8	2.415957e-05	2.356364e-05	8.818755e-05	4.811358e-05	1.527349e-04	1.374615e-04	2.650820e-04	2.091387e-04	1.174884e-03
6.0	2.279010e-05	2.231755e-05	6.390180e-05	3.486370e-05	1.368711e-04	1.231840e-04	2.235631e-04	1.803653e-04	1.052855e-03
6.2	2.177641e-05	2.139878e-05	4.581726e-05	2.499708e-05	1.226128e-04	1.103515e-04	1.902065e-04	1.567474e-04	9.431756e-04
6.4	2.058998e-05	2.029292e-05	3.252558e-05	1.774538e-05	1.098226e-04	9.884040e-05	1.629382e-04	1.368787e-04	8.447898e-04
6.6	1.952974e-05	1.929655e-05	2.287472e-05	1.248004e-05	9.836751e-05	8.853072e-05	1.407720e-04	1.203073e-04	7.566728e-04
6.8	1.853169e-05	1.834953e-05	1.594630e-05	8.700017e-06	8.812069e-05	7.930861e-05	1.225987e-04	1.063582e-04	6.778516e-04
7.0	1.730351e-05	1.716425e-05	1.102455e-05	6.014799e-06	7.896349e-05	7.106712e-05	1.072915e-04	9.424617e-05	6.074114e-04
7.2	1.632004e-05	1.621306e-05	7.562543e-06	4.125990e-06	7.078554e-05	6.370701e-05	9.466812e-05	8.404606e-05	5.445044e-04
7.4	1.526937e-05	1.518830e-05	5.149640e-06	2.809553e-06	6.348566e-05	5.713706e-05	8.390467e-05	7.513492e-05	4.883509e-04
7.6	1.431732e-05	1.425608e-05	3.482339e-06	1.899903e-06	5.697115e-05	5.127408e-05	7.477081e-05	6.743006e-05	4.382398e-04
7.8	1.338863e-05	1.334276e-05	2.339489e-06	1.276384e-06	5.115823e-05	4.604239e-05	6.688634e-05	6.066153e-05	3.935247e-04
8.0	1.248834e-05	1.245425e-05	1.562019e-06	8.522100e-07	4.597093e-05	4.137383e-05	6.002128e-05	5.468029e-05	3.536225e-04
8.2	1.158751e-05	1.156245e-05	1.036851e-06	5.656876e-07	4.134112e-05	3.720701e-05	5.396547e-05	4.933515e-05	3.180086e-04
8.4	1.090064e-05	1.088207e-05	6.844639e-07	3.734314e-07	3.720764e-05	3.348688e-05	4.879274e-05	4.474238e-05	2.862126e-04
8.6	1.012709e-05	1.011357e-05	4.494886e-07	2.452330e-07	3.351580e-05	3.016423e-05	4.409238e-05	4.052303e-05	2.578139e-04
8.8	9.446887e-06	9.437067e-06	2.937262e-07	1.602518e-07	3.021683e-05	2.719515e-05	3.995744e-05	3.679247e-05	2.324371e-04
9.0	8.795009e-06	8.787929e-06	1.910452e-07	1.042309e-07	2.726726e-05	2.454053e-05	3.625331e-05	3.343269e-05	2.097481e-04
9.2	8.152034e-06	8.146981e-06	1.237102e-07	6.749411e-08	2.462842e-05	2.216558e-05	3.290417e-05	3.038006e-05	1.894494e-04
9.4	7.569154e-06	7.565557e-06	7.977207e-08	4.352223e-08	2.226599e-05	2.003939e-05	2.991492e-05	2.764847e-05	1.712769e-04
9.6	7.065700e-06	7.063149e-06	5.123476e-08	2.795279e-08	2.014946e-05	1.813452e-05	2.726640e-05	2.522562e-05	1.549959e-04
9.8	6.599625e-06	6.597815e-06	3.278197e-08	1.788526e-08	1.825179e-05	1.642661e-05	2.488419e-05	2.304231e-05	1.403983e-04
10.0	6.149210e-06	6.147943e-06	2.089986e-08	1.140260e-08	1.654896e-05	1.489406e-05	2.271907e-05	2.105340e-05	1.272997e-04
10.2	5.706511e-06	5.705630e-06	1.327905e-08	7.244813e-09	1.501969e-05	1.351772e-05	2.073948e-05	1.923059e-05	1.155360e-04
10.4	5.324682e-06	5.324070e-06	8.409643e-09	4.588154e-09	1.364512e-05	1.228061e-05	1.897821e-05	1.760927e-05	1.049624e-04
10.6	4.965922e-06	4.965501e-06	5.309374e-09	2.896701e-09	1.240851e-05	1.116766e-05	1.737975e-05	1.613606e-05	9.545012e-05
10.8	4.615228e-06	4.614939e-06	3.342164e-09	1.823426e-09	1.129502e-05	1.016552e-05	1.591359e-05	1.478228e-05	8.688481e-05
11.0	4.287710e-06	4.287514e-06	2.097928e-09	1.144593e-09	1.029149e-05	9.262341e-06	1.458130e-05	1.355100e-05	7.916533e-05
11.2	4.007829e-06	4.007696e-06	1.313375e-09	7.165540e-10	9.386223e-06	8.447599e-06	1.339537e-05	1.245601e-05	7.220169e-05
11.4	3.723882e-06	3.723793e-06	8.201148e-10	4.474401e-10	8.568838e-06	7.711955e-06	1.229354e-05	1.143620e-05	6.591414e-05
11.6	3.477480e-06	3.477420e-06	5.108563e-10	2.787142e-10	7.830125e-06	7.047114e-06	1.130812e-05	1.052481e-05	6.023174e-05
11.8	3.259358e-06	3.259318e-06	3.174740e-10	1.732082e-10	7.161890e-06	6.445701e-06	1.042157e-05	9.705193e-06	5.509146e-05
12.0	3.051264e-06	3.051237e-06	1.968554e-10	1.074008e-10	6.556843e-06	5.901159e-06	9.608304e-06	8.952503e-06	5.043726e-05
12.2	2.848308e-06	2.848290e-06	1.218032e-10	6.645365e-11	6.008500e-06	5.407650e-06	8.856929e-06	8.256007e-06	4.621923e-05
12.4	2.674331e-06	2.674319e-06	7.521099e-11	4.103379e-11	5.511085e-06	4.959976e-06	8.185491e-06	7.634336e-06	4.239295e-05
12.6	2.502596e-06	2.502588e-06	4.635037e-11	2.528794e-11	5.059449e-06	4.553504e-06	7.562091e-06	7.056117e-06	3.891884e-05
12.8	2.335492e-06	2.335487e-06	2.851082e-11	1.555500e-11	4.649003e-06	4.184103e-06	6.984523e-06	6.519605e-06	3.576156e-05
13.0	2.191057e-06	2.191054e-06	1.750591e-11	9.550917e-12	4.275648e-06	3.848083e-06	6.466723e-06	6.039147e-06	3.288960e-05
13.2	2.052732e-06	2.052729e-06	1.073025e-11	5.854235e-12	3.935725e-06	3.542152e-06	5.988467e-06	5.594887e-06	3.027480e-05
13.4	1.922077e-06	1.922076e-06	6.566219e-12	3.582413e-12	3.625959e-06	3.263363e-06	5.548042e-06	5.185443e-06	2.789199e-05
13.6	1.798374e-06	1.798373e-06	4.011713e-12	2.188720e-12	3.343423e-06	3.009081e-06	5.141801e-06	4.807457e-06	2.571864e-05
13.8	1.690977e-06	1.690976e-06	2.447263e-12	1.335184e-12	3.085497e-06	2.776947e-06	4.776476e-06	4.467925e-06	2.373459e-05
14.0	1.583020e-06	1.583020e-06	1.490710e-12	8.133055e-13	2.849829e-06	2.564845e-06	4.432850e-06	4.147866e-06	2.192175e-05
14.2	1.482959e-06	1.482959e-06	9.067607e-13	4.947125e-13	2.634311e-06	2.370880e-06	4.117271e-06	3.853839e-06	2.026393e-05
14.4	1.393180e-06	1.393180e-06	5.508098e-13	3.005121e-13	2.437053e-06	2.193347e-06	3.830234e-06	3.586528e-06	1.874656e-05
14.6	1.312438e-06	1.312438e-06	3.341509e-13	1.823068e-13	2.256353e-06	2.030718e-06	3.568792e-06	3.343157e-06	1.735656e-05
14.8	1.234991e-06	1.234991e-06	2.024588e-13	1.104579e-13	2.090684e-06	1.881615e-06	3.325675e-06	3.116607e-06	1.608219e-05
15.0	1.162017e-06	1.162017e-06	1.225192e-13	6.684430e-14	1.938668e-06	1.744802e-06	3.100685e-06	2.906818e-06	1.491284e-05
15.2	1.096942e-06	1.096942e-06	7.405655e-14	4.040395e-14	1.799067e-06	1.619161e-06	2.896009e-06	2.716103e-06	1.383898e-05
15.4	1.032547e-06	1.032547e-06	4.471295e-14	2.439460e-14	1.670764e-06	1.503688e-06	2.703311e-06	2.536235e-06	1.285204e-05
15.6	9.728691e-07	9.728691e-07	2.696691e-14	1.471267e-14	1.552750e-06	1.397475e-06	2.525619e-06	2.370345e-06	1.194423e-05
15.8	9.176697e-07	9.176697e-07	1.624701e-14	8.864081e-15	1.444114e-06	1.299702e-06	2.361784e-06	2.217372e-06	1.110857e-05
16.0	8.677721e-07	8.677721e-07	9.778582e-15	5.335021e-15	1.344035e-06	1.209631e-06	2.211807e-06	2.077403e-06	1.033873e-05
16.2	8.213125e-07	8.213125e-07	5.879680e-15	3.207850e-15	1.251766e-06	1.126589e-06	2.073078e-06	1.947902e-06	9.628968e-06
16.4	7.748064e-07	7.748064e-07	3.532006e-15	1.927000e-15	1.166635e-06	1.049971e-06	1.941441e-06	1.824778e-06	8.974114e-06
16.6	7.322626e-07	7.322626e-07	2.119789e-15	1.156519e-15	1.088030e-06	9.792274e-07	1.820293e-06	1.711490e-06	8.369465e-06
16.8	6.932602e-07	6.932602e-07	1.271104e-15	6.934914e-16	1.015400e-06	9.138595e-07	1.708660e-06	1.607120e-06	7.810765e-06
17.0	6.557547e-07	6.557547e-07	7.615499e-16	4.154881e-16	9.482393e-07	8.534154e-07	1.603994e-06	1.509170e-06	7.294148e-06
17.2	6.210665e-07	6.210665e-07	4.558872e-16	2.487241e-16	8.860935e-07	7.974841e-07	1.507160e-06	1.418551e-06	6.816103e-06
17.4	5.881643e-07	5.881643e-07	2.726903e-16	1.487749e-16	8.285472e-07	7.456925e-07	1.416711e-06	1.333857e-06	6.373440e-06
17.6	5.572291e-07	5.572291e-07	1.629844e-16	8.892141e-17	7.752231e-07	6.977008e-07	1.332452e-06	1.254930e-06	5.963255e-06
17.8	5.278107e-07	5.278107e-07	9.734132e-17	5.310771e-17	7.257778e-07	6.532001e-07	1.253589e-06	1.181011e-06	5.582906e-06
18.0	5.009641e-07	5.009641e-07	5.809429e-17	3.169522e-17	6.798982e-07	6.119084e-07	1.180862e-06	1.112872e-06	5.229986e-06
18.2	4.744353e-07	4.744353e-07	3.464691e-17	1.890275e-17	6.372989e-07	5.735690e-07	1.111734e-06	1.048004e-06	4.902300e-06
18.4	4.506326e-07	4.506326e-07	2.064903e-17	1.126575e-17	5.977196e-07	5.379476e-07	1.048352e-06	9.885802e-07	4.597843e-06
18.6	4.282308e-07	4.282308e-07	1.229838e-17	6.709781e-18	5.609223e-07	5.048302e-07	9.891532e-07	9.330610e-07	4.314787e-06
18.8	4.061283e-07	4.061283e-07	7.320119e-18	3.993728e-18	5.266899e-07	4.740210e-07	9.328183e-07	8.801493e-07	4.051461e-06
19.0	3.853979e-07	3.853979e-07	4.354301e-18	2.375629e-18	4.948238e-07	4.453414e-07	8.802217e-07	8.307393e-07	3.806337e-06
19.2	3.666683e-07	3.666683e-07	2.588551e-18	1.412268e-18	4.651419e-07	4.186277e-07	8.318102e-07	7.852960e-07	3.578015e-06
19.4	3.491857e-07	3.491857e-07	1.537945e-18	8.390759e-19	4.374779e-07	3.937301e-07	7.866637e-07	7.429159e-07	3.365215e-06
19.6	3.316417e-07	3.316417e-07	9.132260e-19	4.982400e-19	4.116791e-07	3.705111e-07	7.433207e-07	7.021528e-07	3.166762e-06
19.8	3.157098e-07	3.157098e-07	5.419707e-19	2.956897e-19	3.876054e-07	3.488449e-07	7.033152e-07	6.645547e-07	2.981580e-06
20.0	2.999970e-07	2.999970e-07	3.214700e-19	1.753883e-19	3.651286e-07	3.286157e-07	6.651256e-07	6.286127e-07	2.808682e-06


==> anc/Figure15b_forwardy_dNdpT_20-40.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 15(b)
# pT	 prim upper	 prim lower	 reg upper	 reg lower	 bf upper	 bf lower	 total upper	 total lower	 pp
0.2	4.158549e-07	2.790031e-07	1.323206e-04	7.685023e-05	4.395781e-05	3.956203e-05	1.766943e-04	1.166913e-04	3.381369e-04
0.4	9.740790e-07	6.573886e-07	2.613282e-04	1.517764e-04	8.643323e-05	7.778991e-05	3.487355e-04	2.302237e-04	6.648711e-04
0.6	1.822247e-06	1.241604e-06	3.836759e-04	2.228344e-04	1.260487e-04	1.134438e-04	5.115468e-04	3.375198e-04	9.696053e-04
0.8	3.068013e-06	2.117390e-06	4.959451e-04	2.880391e-04	1.616236e-04	1.454613e-04	6.606367e-04	4.356177e-04	1.243259e-03
1.0	4.831568e-06	3.386944e-06	5.946381e-04	3.453588e-04	1.922444e-04	1.730199e-04	7.917140e-04	5.217656e-04	1.478803e-03
1.2	6.913618e-06	4.933692e-06	6.762533e-04	3.927600e-04	2.173047e-04	1.955742e-04	9.004716e-04	5.932679e-04	1.671575e-03
1.4	9.239704e-06	6.723507e-06	7.375113e-04	4.283379e-04	2.365159e-04	2.128644e-04	9.832670e-04	6.479258e-04	1.819353e-03
1.6	1.193118e-05	8.862904e-06	7.757465e-04	4.505444e-04	2.498887e-04	2.248998e-04	1.037566e-03	6.843071e-04	1.922220e-03
1.8	1.458795e-05	1.106891e-05	7.893970e-04	4.584725e-04	2.576923e-04	2.319231e-04	1.061677e-03	7.014645e-04	1.982248e-03
2.0	1.720057e-05	1.333331e-05	7.784531e-04	4.521164e-04	2.603996e-04	2.343597e-04	1.056053e-03	6.998094e-04	2.003074e-03
2.2	1.965098e-05	1.555839e-05	7.446993e-04	4.325126e-04	2.586265e-04	2.327638e-04	1.022977e-03	6.808349e-04	1.989435e-03
2.4	2.174776e-05	1.757705e-05	6.916409e-04	4.016969e-04	2.530708e-04	2.277637e-04	9.664595e-04	6.470376e-04	1.946699e-03
2.6	2.363829e-05	1.948762e-05	6.241040e-04	3.624722e-04	2.444584e-04	2.200126e-04	8.922007e-04	6.019724e-04	1.880450e-03
2.8	2.528549e-05	2.124266e-05	5.476056e-04	3.180429e-04	2.334992e-04	2.101494e-04	8.063903e-04	5.494349e-04	1.796147e-03
3.0	2.626241e-05	2.245925e-05	4.676503e-04	2.716059e-04	2.208538e-04	1.987686e-04	7.147666e-04	4.928337e-04	1.698876e-03
3.2	2.728811e-05	2.372750e-05	3.891111e-04	2.259912e-04	2.071119e-04	1.864006e-04	6.235111e-04	4.361193e-04	1.593168e-03
3.4	2.806016e-05	2.477785e-05	3.158074e-04	1.834172e-04	1.927796e-04	1.735016e-04	5.366471e-04	3.816966e-04	1.482920e-03
3.6	2.859352e-05	2.560996e-05	2.503172e-04	1.453813e-04	1.782767e-04	1.604490e-04	4.571874e-04	3.314403e-04	1.371359e-03
3.8	2.846089e-05	2.582480e-05	1.940075e-04	1.126773e-04	1.639380e-04	1.475442e-04	3.864064e-04	2.860463e-04	1.261061e-03
4.0	2.822631e-05	2.591691e-05	1.472135e-04	8.549988e-05	1.500201e-04	1.350181e-04	3.254600e-04	2.464349e-04	1.154001e-03
4.2	2.779345e-05	2.579442e-05	1.095001e-04	6.359640e-05	1.367106e-04	1.230395e-04	2.740041e-04	2.124303e-04	1.051620e-03
4.4	2.725214e-05	2.553736e-05	7.993591e-05	4.642584e-05	1.241374e-04	1.117237e-04	2.313255e-04	1.836869e-04	9.549033e-04
4.6	2.639522e-05	2.494922e-05	5.733685e-05	3.330057e-05	1.123799e-04	1.011419e-04	1.961120e-04	1.593917e-04	8.644607e-04
4.8	2.540486e-05	2.419903e-05	4.045498e-05	2.349578e-05	1.014779e-04	9.133011e-05	1.673377e-04	1.390249e-04	7.805993e-04
5.0	2.437579e-05	2.337823e-05	2.810694e-05	1.632418e-05	9.144077e-05	8.229669e-05	1.439235e-04	1.219991e-04	7.033907e-04
5.2	2.310682e-05	2.229551e-05	1.924818e-05	1.117912e-05	8.225494e-05	7.402943e-05	1.246100e-04	1.075041e-04	6.327303e-04
5.4	2.164040e-05	2.099172e-05	1.300487e-05	7.553074e-06	7.389027e-05	6.650123e-05	1.085355e-04	9.504603e-05	5.683867e-04
5.6	2.053176e-05	2.000898e-05	8.676434e-06	5.039171e-06	6.630535e-05	5.967483e-05	9.551355e-05	8.472298e-05	5.100412e-04
5.8	1.926877e-05	1.885411e-05	5.720714e-06	3.322523e-06	5.945163e-05	5.350648e-05	8.444111e-05	7.568311e-05	4.573203e-04
6.0	1.816208e-05	1.783345e-05	3.730461e-06	2.166608e-06	5.327672e-05	4.794905e-05	7.516927e-05	6.794911e-05	4.098210e-04
6.2	1.698457e-05	1.672749e-05	2.407606e-06	1.398309e-06	4.772671e-05	4.295405e-05	6.711889e-05	6.107985e-05	3.671285e-04
6.4	1.591386e-05	1.571343e-05	1.538879e-06	8.937625e-07	4.274818e-05	3.847335e-05	6.020092e-05	5.508054e-05	3.288320e-04
6.6	1.483528e-05	1.468062e-05	9.747298e-07	5.661115e-07	3.828927e-05	3.446034e-05	5.409928e-05	4.970708e-05	2.945328e-04
6.8	1.381839e-05	1.369978e-05	6.121686e-07	3.555403e-07	3.430073e-05	3.087066e-05	4.873129e-05	4.492598e-05	2.638518e-04
7.0	1.287761e-05	1.278709e-05	3.814109e-07	2.215190e-07	3.073631e-05	2.766267e-05	4.399533e-05	4.067129e-05	2.364331e-04
7.2	1.190177e-05	1.183363e-05	2.358642e-07	1.369872e-07	2.755308e-05	2.479777e-05	3.969071e-05	3.676839e-05	2.119468e-04
7.4	1.107644e-05	1.102507e-05	1.448354e-07	8.411867e-08	2.471161e-05	2.224045e-05	3.593288e-05	3.334964e-05	1.900893e-04
7.6	1.023783e-05	1.019958e-05	8.835137e-08	5.131342e-08	2.217587e-05	1.995828e-05	3.250205e-05	3.020918e-05	1.705836e-04
7.8	9.548359e-06	9.519782e-06	5.356084e-08	3.110752e-08	1.991319e-05	1.792187e-05	2.951511e-05	2.747276e-05	1.531784e-04
8.0	8.812585e-06	8.791574e-06	3.228009e-08	1.874789e-08	1.789405e-05	1.610465e-05	2.673892e-05	2.491497e-05	1.376465e-04
8.2	8.174293e-06	8.158847e-06	1.934733e-08	1.123670e-08	1.609191e-05	1.448272e-05	2.428555e-05	2.265281e-05	1.237840e-04
8.4	7.561016e-06	7.549764e-06	1.153567e-08	6.699783e-09	1.448297e-05	1.303467e-05	2.205552e-05	2.059113e-05	1.114075e-04
8.6	6.977407e-06	6.969269e-06	6.844263e-09	3.975069e-09	1.304593e-05	1.174134e-05	2.003018e-05	1.871458e-05	1.003533e-04
8.8	6.453990e-06	6.448129e-06	4.041949e-09	2.347517e-09	1.176181e-05	1.058564e-05	1.821985e-05	1.703611e-05	9.047551e-05
9.0	6.004909e-06	6.000684e-06	2.376538e-09	1.380265e-09	1.061370e-05	9.552331e-06	1.662099e-05	1.555440e-05	8.164389e-05
9.2	5.572546e-06	5.569527e-06	1.391526e-09	8.081817e-10	9.586547e-06	8.627893e-06	1.516049e-05	1.419823e-05	7.374263e-05
9.4	5.166201e-06	5.164057e-06	8.115701e-10	4.713506e-10	8.666974e-06	7.800275e-06	1.383399e-05	1.296480e-05	6.666906e-05
9.6	4.779242e-06	4.777733e-06	4.715619e-10	2.738776e-10	7.843122e-06	7.058812e-06	1.262284e-05	1.183682e-05	6.033173e-05
9.8	4.411652e-06	4.410597e-06	2.730313e-10	1.585734e-10	7.104456e-06	6.394007e-06	1.151638e-05	1.080476e-05	5.464966e-05
10.0	4.101109e-06	4.100370e-06	1.575526e-10	9.150473e-11	6.441635e-06	5.797470e-06	1.054290e-05	9.897932e-06	4.955103e-05
10.2	3.809569e-06	3.809055e-06	9.062574e-11	5.263435e-11	5.846371e-06	5.261734e-06	9.656030e-06	9.070842e-06	4.497209e-05
10.4	3.514224e-06	3.513872e-06	5.197069e-11	3.018397e-11	5.311324e-06	4.780192e-06	8.825601e-06	8.294094e-06	4.085634e-05
10.6	3.272951e-06	3.272708e-06	2.971741e-11	1.725953e-11	4.829979e-06	4.346981e-06	8.102960e-06	7.619707e-06	3.715368e-05
10.8	3.057287e-06	3.057120e-06	1.694609e-11	9.842088e-12	4.396557e-06	3.956901e-06	7.453861e-06	7.014031e-06	3.381967e-05
11.0	2.842305e-06	2.842191e-06	9.638078e-12	5.597683e-12	4.005934e-06	3.605340e-06	6.848248e-06	6.447537e-06	3.081488e-05
11.2	2.643159e-06	2.643082e-06	5.467985e-12	3.175741e-12	3.653560e-06	3.288204e-06	6.296724e-06	5.931289e-06	2.810431e-05
11.4	2.454704e-06	2.454653e-06	3.094781e-12	1.797413e-12	3.335396e-06	3.001857e-06	5.790104e-06	5.456511e-06	2.565690e-05
11.6	2.295089e-06	2.295055e-06	1.747615e-12	1.014994e-12	3.047855e-06	2.743069e-06	5.342946e-06	5.038125e-06	2.344503e-05
11.8	2.144721e-06	2.144698e-06	9.847345e-13	5.719221e-13	2.787745e-06	2.508971e-06	4.932467e-06	4.653670e-06	2.144419e-05
12.0	1.994067e-06	1.994052e-06	5.537218e-13	3.215951e-13	2.552233e-06	2.297009e-06	4.546301e-06	4.291062e-06	1.963256e-05
12.2	1.850034e-06	1.850024e-06	3.107442e-13	1.804766e-13	2.338792e-06	2.104913e-06	4.188827e-06	3.954937e-06	1.799070e-05
12.4	1.733366e-06	1.733359e-06	1.740567e-13	1.010901e-13	2.145174e-06	1.930656e-06	3.878540e-06	3.664016e-06	1.650134e-05
12.6	1.618246e-06	1.618242e-06	9.731719e-14	5.652068e-14	1.969376e-06	1.772438e-06	3.587622e-06	3.390680e-06	1.514904e-05
12.8	1.514283e-06	1.514279e-06	5.431666e-14	3.154648e-14	1.809611e-06	1.628650e-06	3.323894e-06	3.142929e-06	1.392009e-05
13.0	1.415433e-06	1.415431e-06	3.026584e-14	1.757804e-14	1.664284e-06	1.497856e-06	3.079717e-06	2.913287e-06	1.280219e-05
13.2	1.318270e-06	1.318269e-06	1.683752e-14	9.779034e-15	1.531969e-06	1.378773e-06	2.850239e-06	2.697042e-06	1.178438e-05
13.4	1.233375e-06	1.233375e-06	9.352716e-15	5.431948e-15	1.411394e-06	1.270254e-06	2.644769e-06	2.503629e-06	1.085688e-05
13.6	1.156095e-06	1.156095e-06	5.187501e-15	3.012839e-15	1.301418e-06	1.171276e-06	2.457513e-06	2.327371e-06	1.001091e-05
13.8	1.084413e-06	1.084413e-06	2.873193e-15	1.668717e-15	1.201021e-06	1.080919e-06	2.285434e-06	2.165332e-06	9.238620e-06
14.0	1.018293e-06	1.018293e-06	1.589211e-15	9.229958e-16	1.109288e-06	9.983586e-07	2.127581e-06	2.016652e-06	8.532983e-06
14.2	9.579318e-07	9.579318e-07	8.778733e-16	5.098585e-16	1.025398e-06	9.228580e-07	1.983330e-06	1.880790e-06	7.887679e-06
14.4	8.993861e-07	8.993861e-07	4.843249e-16	2.812902e-16	9.486161e-07	8.537544e-07	1.848002e-06	1.753141e-06	7.297046e-06
14.6	8.446367e-07	8.446366e-07	2.668806e-16	1.550011e-16	8.782792e-07	7.904513e-07	1.722916e-06	1.635088e-06	6.755994e-06
14.8	7.944079e-07	7.944078e-07	1.468901e-16	8.531204e-17	8.137928e-07	7.324135e-07	1.608201e-06	1.526821e-06	6.259944e-06
15.0	7.481538e-07	7.481538e-07	8.075727e-17	4.690287e-17	7.546212e-07	6.791591e-07	1.502775e-06	1.427313e-06	5.804779e-06
15.2	7.043442e-07	7.043442e-07	4.435089e-17	2.575848e-17	7.002820e-07	6.302538e-07	1.404626e-06	1.334598e-06	5.386785e-06
15.4	6.639922e-07	6.639922e-07	2.433164e-17	1.413154e-17	6.503403e-07	5.853063e-07	1.314332e-06	1.249298e-06	5.002618e-06
15.6	6.260007e-07	6.260007e-07	1.333538e-17	7.745029e-18	6.044035e-07	5.439632e-07	1.230404e-06	1.169964e-06	4.649258e-06
15.8	5.902675e-07	5.902675e-07	7.301615e-18	4.240693e-18	5.621175e-07	5.059056e-07	1.152385e-06	1.096173e-06	4.323980e-06
16.0	5.568599e-07	5.568599e-07	3.994178e-18	2.319771e-18	5.231616e-07	4.708454e-07	1.080022e-06	1.027705e-06	4.024320e-06
16.2	5.257902e-07	5.257902e-07	2.182953e-18	1.267834e-18	4.872463e-07	4.385217e-07	1.013036e-06	9.643118e-07	3.748049e-06
16.4	4.968376e-07	4.968376e-07	1.192021e-18	6.923115e-19	4.541093e-07	4.086983e-07	9.509469e-07	9.055359e-07	3.493148e-06
16.6	4.695629e-07	4.695629e-07	6.503660e-19	3.777249e-19	4.235128e-07	3.811615e-07	8.930756e-07	8.507244e-07	3.257791e-06
16.8	4.441075e-07	4.441075e-07	3.545513e-19	2.059192e-19	3.952414e-07	3.557172e-07	8.393489e-07	7.998247e-07	3.040318e-06
17.0	4.201829e-07	4.201829e-07	1.931342e-19	1.121700e-19	3.690995e-07	3.321896e-07	7.892824e-07	7.523725e-07	2.839227e-06
17.2	3.977550e-07	3.977550e-07	1.051258e-19	6.105581e-20	3.449093e-07	3.104184e-07	7.426643e-07	7.081734e-07	2.653149e-06
17.4	3.760615e-07	3.760615e-07	5.717945e-20	3.320916e-20	3.225097e-07	2.902587e-07	6.985712e-07	6.663203e-07	2.480844e-06
17.6	3.561971e-07	3.561971e-07	3.107862e-20	1.805009e-20	3.017534e-07	2.715781e-07	6.579505e-07	6.277752e-07	2.321180e-06
17.8	3.372547e-07	3.372547e-07	1.688046e-20	9.803975e-21	2.825070e-07	2.542563e-07	6.197618e-07	5.915110e-07	2.173131e-06
18.0	3.196764e-07	3.196764e-07	9.162568e-21	5.321512e-21	2.646484e-07	2.381837e-07	5.843248e-07	5.578601e-07	2.035758e-06
18.2	3.031969e-07	3.031969e-07	4.970148e-21	2.886604e-21	2.480668e-07	2.232601e-07	5.512637e-07	5.264570e-07	1.908206e-06
18.4	2.877469e-07	2.877469e-07	2.694321e-21	1.564830e-21	2.326607e-07	2.093946e-07	5.204076e-07	4.971416e-07	1.789697e-06
18.6	2.731010e-07	2.731010e-07	1.459707e-21	8.477810e-22	2.183375e-07	1.965037e-07	4.914385e-07	4.696047e-07	1.679519e-06
18.8	2.595572e-07	2.595572e-07	7.903627e-22	4.590333e-22	2.050126e-07	1.845113e-07	4.645698e-07	4.440684e-07	1.577020e-06
19.0	2.465534e-07	2.465534e-07	4.276997e-22	2.484030e-22	1.926088e-07	1.733479e-07	4.391621e-07	4.199013e-07	1.481605e-06
19.2	2.342308e-07	2.342308e-07	2.313187e-22	1.343472e-22	1.810551e-07	1.629497e-07	4.152859e-07	3.971805e-07	1.392732e-06
19.4	2.228490e-07	2.228490e-07	1.250400e-22	7.262179e-23	1.702871e-07	1.532583e-07	3.931361e-07	3.761073e-07	1.309900e-06
19.6	2.118106e-07	2.118106e-07	6.755547e-23	3.923543e-23	1.602449e-07	1.442204e-07	3.720556e-07	3.560310e-07	1.232653e-06
19.8	2.015612e-07	2.015612e-07	3.647975e-23	2.118701e-23	1.508743e-07	1.357868e-07	3.524355e-07	3.373481e-07	1.160572e-06
20.0	1.918155e-07	1.918155e-07	1.968924e-23	1.143528e-23	1.421253e-07	1.279127e-07	3.339407e-07	3.197282e-07	1.093271e-06


==> anc/Figure15c_forwardy_dNdpT_40-60.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 15(c)
# pT	 prim upper	 prim lower	 reg upper	 reg lower	 bf upper	 bf lower	 total upper	 total lower	 pp
0.2	1.812331e-06	1.424167e-06	4.953937e-05	3.230780e-05	1.404801e-05	1.264321e-05	6.539971e-05	4.637518e-05	1.080616e-04
0.4	3.800500e-06	2.995848e-06	9.669279e-05	6.305956e-05	2.762229e-05	2.486006e-05	1.281156e-04	9.091546e-05	2.124791e-04
0.6	5.865609e-06	4.647279e-06	1.390703e-04	9.069664e-05	4.028256e-05	3.625431e-05	1.852185e-04	1.315982e-04	3.098659e-04
0.8	8.166668e-06	6.515015e-06	1.743623e-04	1.137128e-04	5.165160e-05	4.648643e-05	2.341806e-04	1.667143e-04	3.973199e-04
1.0	1.053207e-05	8.473278e-06	2.005528e-04	1.307934e-04	6.143734e-05	5.529361e-05	2.725222e-04	1.945603e-04	4.725949e-04
1.2	1.296809e-05	1.053545e-05	2.162264e-04	1.410151e-04	6.944611e-05	6.250150e-05	2.986406e-04	2.140521e-04	5.342009e-04
1.4	1.503245e-05	1.234527e-05	2.208680e-04	1.440422e-04	7.558564e-05	6.802708e-05	3.114861e-04	2.244145e-04	5.814280e-04
1.6	1.717814e-05	1.427169e-05	2.150322e-04	1.402363e-04	7.985930e-05	7.187337e-05	3.120696e-04	2.263813e-04	6.143023e-04
1.8	1.896127e-05	1.594462e-05	2.002980e-04	1.306272e-04	8.235315e-05	7.411783e-05	3.016124e-04	2.206896e-04	6.334858e-04
2.0	2.053561e-05	1.748295e-05	1.790043e-04	1.167402e-04	8.321838e-05	7.489654e-05	2.827583e-04	2.091197e-04	6.401413e-04
2.2	2.182430e-05	1.881157e-05	1.538410e-04	1.003296e-04	8.265173e-05	7.438655e-05	2.583170e-04	1.935277e-04	6.357826e-04
2.4	2.284477e-05	1.993348e-05	1.274158e-04	8.309604e-05	8.087624e-05	7.278862e-05	2.311368e-04	1.758181e-04	6.221249e-04
2.6	2.357763e-05	2.081971e-05	1.019069e-04	6.646000e-05	7.812391e-05	7.031150e-05	2.036084e-04	1.575912e-04	6.009532e-04
2.8	2.396704e-05	2.140812e-05	7.886439e-05	5.143253e-05	7.462156e-05	6.715940e-05	1.774530e-04	1.400001e-04	5.740121e-04
3.0	2.406581e-05	2.173318e-05	5.917132e-05	3.858941e-05	7.058035e-05	6.352232e-05	1.538175e-04	1.238449e-04	5.429258e-04
3.2	2.393413e-05	2.183923e-05	4.312525e-05	2.812474e-05	6.618868e-05	5.956982e-05	1.332481e-04	1.095338e-04	5.091437e-04
3.4	2.368820e-05	2.182555e-05	3.058828e-05	1.994858e-05	6.160839e-05	5.544755e-05	1.158849e-04	9.722167e-05	4.739107e-04
3.6	2.322060e-05	2.158870e-05	2.115262e-05	1.379498e-05	5.697357e-05	5.127621e-05	1.013468e-04	8.665989e-05	4.382583e-04
3.8	2.254818e-05	2.113900e-05	1.428585e-05	9.316718e-06	5.239122e-05	4.715208e-05	8.922525e-05	7.760780e-05	4.030093e-04
4.0	2.178122e-05	2.057675e-05	9.438191e-06	6.155250e-06	4.794337e-05	4.314902e-05	7.916278e-05	6.988102e-05	3.687951e-04
4.2	2.094035e-05	1.992082e-05	6.109128e-06	3.984155e-06	4.368989e-05	3.932091e-05	7.073936e-05	6.322588e-05	3.360761e-04
4.4	1.998405e-05	1.913164e-05	3.879737e-06	2.530226e-06	3.967178e-05	3.570461e-05	6.353557e-05	5.736648e-05	3.051675e-04
4.6	1.893920e-05	1.823498e-05	2.420703e-06	1.578696e-06	3.591432e-05	3.232288e-05	5.727423e-05	5.213655e-05	2.762639e-04
4.8	1.792240e-05	1.734434e-05	1.485727e-06	9.689377e-07	3.243025e-05	2.918723e-05	5.183838e-05	4.750050e-05	2.494635e-04
5.0	1.693899e-05	1.646746e-05	8.980453e-07	5.856730e-07	2.922259e-05	2.630033e-05	4.705962e-05	4.335346e-05	2.247892e-04
5.2	1.586527e-05	1.548601e-05	5.351616e-07	3.490132e-07	2.628699e-05	2.365829e-05	4.268742e-05	3.949331e-05	2.022076e-04
5.4	1.490442e-05	1.460000e-05	3.147237e-07	2.052515e-07	2.361381e-05	2.125243e-05	3.883296e-05	3.605768e-05	1.816447e-04
5.6	1.381621e-05	1.357633e-05	1.828225e-07	1.192303e-07	2.118983e-05	1.907085e-05	3.518886e-05	3.276641e-05	1.629987e-04
5.8	1.288087e-05	1.269174e-05	1.049910e-07	6.847140e-08	1.899952e-05	1.709957e-05	3.198538e-05	2.985979e-05	1.461502e-04
6.0	1.200343e-05	1.185516e-05	5.965342e-08	3.890382e-08	1.702614e-05	1.532353e-05	2.908923e-05	2.721760e-05	1.309703e-04
6.2	1.113016e-05	1.101510e-05	3.355760e-08	2.188506e-08	1.525247e-05	1.372723e-05	2.641619e-05	2.476421e-05	1.173267e-04
6.4	1.028857e-05	1.020003e-05	1.870278e-08	1.219729e-08	1.366143e-05	1.229529e-05	2.396871e-05	2.250752e-05	1.050880e-04
6.6	9.551174e-06	9.483115e-06	1.033348e-08	6.739127e-09	1.223646e-05	1.101282e-05	2.179797e-05	2.050267e-05	9.412664e-05
6.8	8.840294e-06	8.788416e-06	5.663137e-09	3.693294e-09	1.096181e-05	9.865628e-06	1.980777e-05	1.865774e-05	8.432161e-05
7.0	8.122290e-06	8.083247e-06	3.080084e-09	2.008720e-09	9.822694e-06	8.840424e-06	1.794806e-05	1.692568e-05	7.555917e-05
7.2	7.509962e-06	7.480552e-06	1.663305e-09	1.084748e-09	8.805397e-06	7.924857e-06	1.631702e-05	1.540649e-05	6.773381e-05
7.4	6.934903e-06	6.912901e-06	8.922323e-10	5.818818e-10	7.897319e-06	7.107587e-06	1.483311e-05	1.402107e-05	6.074865e-05
7.6	6.399417e-06	6.383062e-06	4.756180e-10	3.101810e-10	7.086953e-06	6.378258e-06	1.348685e-05	1.276163e-05	5.451502e-05
7.8	5.901023e-06	5.888937e-06	2.520450e-10	1.643747e-10	6.363848e-06	5.727463e-06	1.226512e-05	1.161656e-05	4.895266e-05
8.0	5.434719e-06	5.425847e-06	1.328280e-10	8.662572e-11	5.718573e-06	5.146713e-06	1.115343e-05	1.057265e-05	4.398901e-05
8.2	5.012050e-06	5.005570e-06	6.963616e-11	4.541422e-11	5.142645e-06	4.628380e-06	1.015476e-05	9.633995e-06	3.955881e-05
8.4	4.620504e-06	4.615797e-06	3.632827e-11	2.369199e-11	4.628459e-06	4.165613e-06	9.248999e-06	8.781433e-06	3.560353e-05
8.6	4.272020e-06	4.268611e-06	1.886430e-11	1.230262e-11	4.169212e-06	3.752291e-06	8.441251e-06	8.020914e-06	3.207087e-05
8.8	3.942954e-06	3.940503e-06	9.752961e-12	6.360530e-12	3.758835e-06	3.382951e-06	7.701799e-06	7.323460e-06	2.891412e-05
9.0	3.634348e-06	3.632598e-06	5.021539e-12	3.274868e-12	3.391921e-06	3.052729e-06	7.026274e-06	6.685330e-06	2.609170e-05
9.2	3.358916e-06	3.357670e-06	2.575373e-12	1.679566e-12	3.063663e-06	2.757297e-06	6.422582e-06	6.114969e-06	2.356664e-05
9.4	3.110821e-06	3.109938e-06	1.315944e-12	8.582119e-13	2.769787e-06	2.492808e-06	5.880610e-06	5.602747e-06	2.130606e-05
9.6	2.880953e-06	2.880330e-06	6.700610e-13	4.369895e-13	2.506501e-06	2.255851e-06	5.387455e-06	5.136181e-06	1.928077e-05
9.8	2.666869e-06	2.666432e-06	3.400552e-13	2.217718e-13	2.270438e-06	2.043394e-06	4.937308e-06	4.709827e-06	1.746491e-05
10.0	2.464393e-06	2.464089e-06	1.720354e-13	1.121953e-13	2.058613e-06	1.852752e-06	4.523006e-06	4.316841e-06	1.583549e-05
10.2	2.283208e-06	2.282997e-06	8.677376e-14	5.659072e-14	1.868380e-06	1.681542e-06	4.151588e-06	3.964540e-06	1.437216e-05
10.4	2.118583e-06	2.118437e-06	4.364417e-14	2.846316e-14	1.697390e-06	1.527651e-06	3.815973e-06	3.646089e-06	1.305685e-05
10.6	1.962175e-06	1.962075e-06	2.189234e-14	1.427740e-14	1.543562e-06	1.389206e-06	3.505736e-06	3.351280e-06	1.187356e-05
10.8	1.814251e-06	1.814183e-06	1.095326e-14	7.143325e-15	1.405050e-06	1.264545e-06	3.219300e-06	3.078728e-06	1.080807e-05
11.0	1.682739e-06	1.682693e-06	5.466799e-15	3.565250e-15	1.280214e-06	1.152193e-06	2.962953e-06	2.834886e-06	9.847801e-06
11.2	1.565148e-06	1.565117e-06	2.722148e-15	1.775287e-15	1.167603e-06	1.050843e-06	2.732751e-06	2.615960e-06	8.981558e-06
11.4	1.454593e-06	1.454573e-06	1.352466e-15	8.820296e-16	1.065924e-06	9.593316e-07	2.520517e-06	2.413904e-06	8.199415e-06
11.6	1.353339e-06	1.353325e-06	6.705352e-16	4.372990e-16	9.740316e-07	8.766288e-07	2.327371e-06	2.229954e-06	7.492551e-06
11.8	1.260896e-06	1.260887e-06	3.317714e-16	2.163694e-16	8.909061e-07	8.018153e-07	2.151802e-06	2.062702e-06	6.853125e-06
12.0	1.176002e-06	1.175996e-06	1.638392e-16	1.068501e-16	8.156414e-07	7.340770e-07	1.991643e-06	1.910073e-06	6.274163e-06
12.2	1.097494e-06	1.097491e-06	8.075988e-17	5.266868e-17	7.474297e-07	6.726868e-07	1.844924e-06	1.770177e-06	5.749460e-06
12.4	1.023533e-06	1.023530e-06	3.973807e-17	2.591575e-17	6.855536e-07	6.169982e-07	1.709086e-06	1.640529e-06	5.273489e-06
12.6	9.561159e-07	9.561136e-07	1.952023e-17	1.273039e-17	6.293722e-07	5.664349e-07	1.585488e-06	1.522549e-06	4.841325e-06
12.8	8.932482e-07	8.932474e-07	9.573274e-18	6.243349e-18	5.783146e-07	5.204831e-07	1.471563e-06	1.413731e-06	4.448574e-06
13.0	8.352292e-07	8.352283e-07	4.687743e-18	3.057178e-18	5.318709e-07	4.786839e-07	1.367100e-06	1.313912e-06	4.091316e-06
13.2	7.811967e-07	7.811962e-07	2.292041e-18	1.494787e-18	4.895860e-07	4.406274e-07	1.270783e-06	1.221824e-06	3.766046e-06
13.4	7.312461e-07	7.312457e-07	1.119084e-18	7.298261e-19	4.510526e-07	4.059474e-07	1.182299e-06	1.137193e-06	3.469635e-06
13.6	6.834827e-07	6.834826e-07	5.456439e-19	3.558494e-19	4.159065e-07	3.743158e-07	1.099389e-06	1.057798e-06	3.199281e-06
13.8	6.397660e-07	6.397659e-07	2.656969e-19	1.732780e-19	3.838216e-07	3.454395e-07	1.023588e-06	9.852054e-07	2.952474e-06
14.0	5.987733e-07	5.987733e-07	1.292161e-19	8.427011e-20	3.545056e-07	3.190550e-07	9.532789e-07	9.178283e-07	2.726966e-06
14.2	5.606528e-07	5.606527e-07	6.276549e-20	4.093340e-20	3.276962e-07	2.949266e-07	8.883490e-07	8.555793e-07	2.520740e-06
14.4	5.254234e-07	5.254234e-07	3.045227e-20	1.985988e-20	3.031582e-07	2.728423e-07	8.285817e-07	7.982658e-07	2.331986e-06
14.6	4.932908e-07	4.932907e-07	1.475816e-20	9.624738e-21	2.806800e-07	2.526120e-07	7.739708e-07	7.459027e-07	2.159077e-06
14.8	4.633322e-07	4.633321e-07	7.144580e-21	4.659439e-21	2.600715e-07	2.340643e-07	7.234037e-07	6.973964e-07	2.000550e-06
15.0	4.355565e-07	4.355565e-07	3.455180e-21	2.253345e-21	2.411614e-07	2.170453e-07	6.767179e-07	6.526018e-07	1.855088e-06
15.2	4.096911e-07	4.096911e-07	1.669285e-21	1.088648e-21	2.237958e-07	2.014161e-07	6.334869e-07	6.111073e-07	1.721506e-06
15.4	3.850274e-07	3.850274e-07	8.056981e-22	5.254475e-22	2.078354e-07	1.870519e-07	5.928628e-07	5.720793e-07	1.598734e-06
15.6	3.625310e-07	3.625310e-07	3.885178e-22	2.533774e-22	1.931549e-07	1.738395e-07	5.556859e-07	5.363704e-07	1.485807e-06
15.8	3.416078e-07	3.416078e-07	1.871806e-22	1.220724e-22	1.796412e-07	1.616771e-07	5.212490e-07	5.032849e-07	1.381855e-06
16.0	3.216295e-07	3.216295e-07	9.010214e-23	5.876138e-23	1.671917e-07	1.504725e-07	4.888213e-07	4.721021e-07	1.286090e-06
16.2	3.033100e-07	3.033100e-07	4.333587e-23	2.826210e-23	1.557139e-07	1.401425e-07	4.590238e-07	4.434524e-07	1.197799e-06
16.4	2.861265e-07	2.861265e-07	2.082621e-23	1.358211e-23	1.451240e-07	1.306116e-07	4.312505e-07	4.167381e-07	1.116338e-06
16.6	2.700405e-07	2.700405e-07	1.000081e-23	6.522170e-24	1.353460e-07	1.218114e-07	4.053865e-07	3.918519e-07	1.041123e-06
16.8	2.549384e-07	2.549384e-07	4.798812e-24	3.129612e-24	1.263111e-07	1.136800e-07	3.812495e-07	3.686183e-07	9.716233e-07
17.0	2.408939e-07	2.408939e-07	2.301001e-24	1.500630e-24	1.179566e-07	1.061609e-07	3.588505e-07	3.470548e-07	9.073585e-07
17.2	2.275654e-07	2.275654e-07	1.102540e-24	7.190374e-25	1.102259e-07	9.920335e-08	3.377913e-07	3.267688e-07	8.478919e-07
17.4	2.152213e-07	2.152213e-07	5.279312e-25	3.442978e-25	1.030675e-07	9.276071e-08	3.182888e-07	3.079820e-07	7.928266e-07
17.6	2.035404e-07	2.035404e-07	2.526239e-25	1.647522e-25	9.643420e-08	8.679078e-08	2.999746e-07	2.903311e-07	7.418015e-07
17.8	1.926507e-07	1.926507e-07	1.208078e-25	7.878650e-26	9.028343e-08	8.125509e-08	2.829342e-07	2.739058e-07	6.944879e-07
18.0	1.823932e-07	1.823932e-07	5.773613e-26	3.765344e-26	8.457621e-08	7.611859e-08	2.669694e-07	2.585118e-07	6.505862e-07
18.2	1.728011e-07	1.728011e-07	2.757662e-26	1.798448e-26	7.927706e-08	7.134935e-08	2.520781e-07	2.441504e-07	6.098235e-07
18.4	1.637979e-07	1.637979e-07	1.316386e-26	8.584995e-27	7.435356e-08	6.691821e-08	2.381515e-07	2.307161e-07	5.719505e-07
18.6	1.552900e-07	1.552900e-07	6.280318e-27	4.095798e-27	6.977616e-08	6.279854e-08	2.250662e-07	2.180886e-07	5.367397e-07
18.8	1.472737e-07	1.472737e-07	2.994635e-27	1.952993e-27	6.551781e-08	5.896604e-08	2.127915e-07	2.062397e-07	5.039832e-07
19.0	1.397682e-07	1.397682e-07	1.427175e-27	9.307520e-28	6.155380e-08	5.539842e-08	2.013220e-07	1.951666e-07	4.734908e-07
19.2	1.326553e-07	1.326553e-07	6.798108e-28	4.433482e-28	5.786153e-08	5.207537e-08	1.905168e-07	1.847306e-07	4.450886e-07
19.4	1.259648e-07	1.259648e-07	3.236557e-28	2.110767e-28	5.442024e-08	4.897822e-08	1.803850e-07	1.749430e-07	4.186172e-07
19.6	1.196680e-07	1.196680e-07	1.540171e-28	1.004445e-28	5.121097e-08	4.608989e-08	1.708790e-07	1.657579e-07	3.939306e-07
19.8	1.137155e-07	1.137155e-07	7.325743e-29	4.777587e-29	4.821634e-08	4.339469e-08	1.619318e-07	1.571102e-07	3.708948e-07
20.0	1.081040e-07	1.081040e-07	3.482866e-29	2.271400e-29	4.542032e-08	4.087829e-08	1.535243e-07	1.489823e-07	3.493871e-07


==> anc/Figure15d_forwardy_dNdpT_60-90.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 15(d)
# pT	 prim upper	 prim lower	 reg upper	 reg lower	 bf upper	 bf lower	 total upper	 total lower	 pp
0.2	6.592708e-06	6.158117e-06	5.774559e-06	4.657973e-06	1.897723e-06	1.707951e-06	1.426499e-05	1.252404e-05	1.459786e-05
0.4	1.295197e-05	1.210732e-05	1.059773e-05	8.548520e-06	3.731451e-06	3.358305e-06	2.728115e-05	2.401414e-05	2.870345e-05
0.6	1.873564e-05	1.753548e-05	1.378554e-05	1.111993e-05	5.441705e-06	4.897537e-06	3.796289e-05	3.355295e-05	4.185928e-05
0.8	2.388421e-05	2.239194e-05	1.508145e-05	1.216526e-05	6.977528e-06	6.279777e-06	4.594318e-05	4.083697e-05	5.367328e-05
1.0	2.827199e-05	2.656102e-05	1.465792e-05	1.182362e-05	8.299472e-06	7.469526e-06	5.122938e-05	4.585416e-05	6.384206e-05
1.2	3.184171e-05	2.998791e-05	1.298486e-05	1.047407e-05	9.381364e-06	8.443229e-06	5.420794e-05	4.890521e-05	7.216432e-05
1.4	3.450008e-05	3.258070e-05	1.064090e-05	8.583344e-06	1.021074e-05	9.189670e-06	5.535172e-05	5.035371e-05	7.854416e-05
1.6	3.631214e-05	3.439422e-05	8.147217e-06	6.571848e-06	1.078806e-05	9.709255e-06	5.524741e-05	5.067532e-05	8.298509e-05
1.8	3.735679e-05	3.549552e-05	5.871388e-06	4.736080e-06	1.112495e-05	1.001246e-05	5.435313e-05	5.024406e-05	8.557655e-05
2.0	3.774375e-05	3.598077e-05	4.006317e-06	3.231645e-06	1.124183e-05	1.011765e-05	5.299190e-05	4.933007e-05	8.647564e-05
2.2	3.754137e-05	3.590745e-05	2.601301e-06	2.098306e-06	1.116529e-05	1.004876e-05	5.130796e-05	4.805451e-05	8.588683e-05
2.4	3.683594e-05	3.535086e-05	1.614225e-06	1.302094e-06	1.092544e-05	9.832895e-06	4.937560e-05	4.648585e-05	8.404183e-05
2.6	3.573612e-05	3.440926e-05	9.610430e-07	7.752129e-07	1.055363e-05	9.498267e-06	4.725080e-05	4.468274e-05	8.118176e-05
2.8	3.433416e-05	3.316670e-05	5.508540e-07	4.443392e-07	1.008051e-05	9.072454e-06	4.496552e-05	4.268349e-05	7.754234e-05
3.0	3.272402e-05	3.171065e-05	3.049391e-07	2.459750e-07	9.534584e-06	8.581127e-06	4.256354e-05	4.053775e-05	7.334296e-05
3.2	3.096466e-05	3.009610e-05	1.634997e-07	1.318849e-07	8.941321e-06	8.047188e-06	4.006948e-05	3.827517e-05	6.877939e-05
3.4	2.911916e-05	2.838328e-05	8.513007e-08	6.866907e-08	8.322576e-06	7.490319e-06	3.752687e-05	3.594226e-05	6.401983e-05
3.6	2.723291e-05	2.661612e-05	4.314659e-08	3.480365e-08	7.696466e-06	6.926818e-06	3.497252e-05	3.357775e-05	5.920358e-05
3.8	2.535313e-05	2.484118e-05	2.133303e-08	1.720801e-08	7.077443e-06	6.369698e-06	3.245190e-05	3.122808e-05	5.444186e-05
4.0	2.349779e-05	2.307696e-05	1.031011e-08	8.316515e-09	6.476589e-06	5.828931e-06	2.998469e-05	2.891421e-05	4.981993e-05
4.2	2.170327e-05	2.136030e-05	4.879380e-09	3.935891e-09	5.901995e-06	5.311797e-06	2.761014e-05	2.667603e-05	4.539997e-05
4.4	1.997517e-05	1.969808e-05	2.265035e-09	1.827061e-09	5.359194e-06	4.823276e-06	2.533663e-05	2.452318e-05	4.122458e-05
4.6	1.832774e-05	1.810571e-05	1.032876e-09	8.331557e-10	4.851605e-06	4.366445e-06	2.318038e-05	2.247298e-05	3.732003e-05
4.8	1.676956e-05	1.659306e-05	4.633197e-10	3.737306e-10	4.380950e-06	3.942854e-06	2.115098e-05	2.053628e-05	3.369960e-05
5.0	1.531013e-05	1.517084e-05	2.046997e-10	1.651184e-10	3.947631e-06	3.552868e-06	1.925796e-05	1.872388e-05	3.036640e-05
5.2	1.394896e-05	1.383984e-05	8.917731e-11	7.193375e-11	3.551067e-06	3.195959e-06	1.750012e-05	1.703587e-05	2.731589e-05
5.4	1.268577e-05	1.260088e-05	3.834824e-11	3.093312e-11	3.189951e-06	2.870956e-06	1.587576e-05	1.547187e-05	2.453809e-05
5.6	1.151976e-05	1.145417e-05	1.629313e-11	1.314264e-11	2.862499e-06	2.576250e-06	1.438228e-05	1.403043e-05	2.201923e-05
5.8	1.045144e-05	1.040107e-05	6.845573e-12	5.521891e-12	2.566615e-06	2.309953e-06	1.301806e-05	1.271103e-05	1.974319e-05
6.0	9.471936e-06	9.433502e-06	2.846472e-12	2.296070e-12	2.300034e-06	2.070030e-06	1.177197e-05	1.150353e-05	1.769257e-05
6.2	8.578870e-06	8.549716e-06	1.172230e-12	9.455639e-13	2.060431e-06	1.854388e-06	1.063930e-05	1.040410e-05	1.584947e-05
6.4	7.765812e-06	7.743832e-06	4.784285e-13	3.859182e-13	1.845501e-06	1.660950e-06	9.611313e-06	9.404783e-06	1.419616e-05
6.6	7.027316e-06	7.010840e-06	1.936358e-13	1.561938e-13	1.653004e-06	1.487703e-06	8.680320e-06	8.498544e-06	1.271541e-05
6.8	6.358851e-06	6.346564e-06	7.776109e-14	6.272499e-14	1.480813e-06	1.332732e-06	7.839664e-06	7.679295e-06	1.139087e-05
7.0	5.752137e-06	5.743032e-06	3.100067e-14	2.500629e-14	1.326931e-06	1.194238e-06	7.079068e-06	6.937271e-06	1.020717e-05
7.2	5.203898e-06	5.197184e-06	1.227490e-14	9.901387e-15	1.189507e-06	1.070556e-06	6.393405e-06	6.267741e-06	9.150054e-06
7.4	4.709406e-06	4.704487e-06	4.829388e-15	3.895565e-15	1.066836e-06	9.601526e-07	5.776242e-06	5.664640e-06	8.206431e-06
7.6	4.263388e-06	4.259796e-06	1.888725e-15	1.523516e-15	9.573649e-07	8.616284e-07	5.220753e-06	5.121425e-06	7.364346e-06
7.8	3.860996e-06	3.858389e-06	7.345284e-16	5.924978e-16	8.596813e-07	7.737134e-07	4.720677e-06	4.632102e-06	6.612935e-06
8.0	3.498457e-06	3.496575e-06	2.841582e-16	2.292125e-16	7.725126e-07	6.952611e-07	4.270970e-06	4.191836e-06	5.942405e-06
8.2	3.171498e-06	3.170146e-06	1.093858e-16	8.823467e-17	6.947114e-07	6.252405e-07	3.866209e-06	3.795386e-06	5.343936e-06
8.4	2.876947e-06	2.875981e-06	4.191201e-17	3.380778e-17	6.252509e-07	5.627260e-07	3.502198e-06	3.438707e-06	4.809623e-06
8.6	2.611236e-06	2.610549e-06	1.598859e-17	1.289699e-17	5.632120e-07	5.068908e-07	3.174448e-06	3.117440e-06	4.332400e-06
8.8	2.371708e-06	2.371222e-06	6.074145e-18	4.899631e-18	5.077748e-07	4.569974e-07	2.879483e-06	2.828219e-06	3.905960e-06
9.0	2.155610e-06	2.155268e-06	2.298608e-18	1.854143e-18	4.582091e-07	4.123882e-07	2.613819e-06	2.567656e-06	3.524685e-06
9.2	1.960777e-06	1.960537e-06	8.666501e-19	6.990719e-19	4.138652e-07	3.724787e-07	2.374643e-06	2.333016e-06	3.183579e-06
9.4	1.784960e-06	1.784793e-06	3.256185e-19	2.626560e-19	3.741660e-07	3.367494e-07	2.159126e-06	2.121542e-06	2.878200e-06
9.6	1.626178e-06	1.626062e-06	1.219390e-19	9.836048e-20	3.385991e-07	3.047392e-07	1.964777e-06	1.930801e-06	2.604609e-06
9.8	1.482809e-06	1.482729e-06	4.552185e-20	3.671961e-20	3.067098e-07	2.760388e-07	1.789519e-06	1.758768e-06	2.359306e-06
10.0	1.353154e-06	1.353098e-06	1.694385e-20	1.366754e-20	2.780947e-07	2.502853e-07	1.631248e-06	1.603384e-06	2.139190e-06
10.2	1.235856e-06	1.235818e-06	6.289059e-21	5.072989e-21	2.523964e-07	2.271568e-07	1.488253e-06	1.462975e-06	1.941511e-06
10.4	1.129645e-06	1.129620e-06	2.328102e-21	1.877934e-21	2.292977e-07	2.063679e-07	1.358943e-06	1.335988e-06	1.763828e-06
10.6	1.033493e-06	1.033476e-06	8.596450e-22	6.934216e-22	2.085173e-07	1.876655e-07	1.242010e-06	1.221141e-06	1.603979e-06
10.8	9.463003e-07	9.462888e-07	3.166587e-22	2.554287e-22	1.898058e-07	1.708252e-07	1.136106e-06	1.117114e-06	1.460045e-06
11.0	8.671553e-07	8.671470e-07	1.163776e-22	9.387453e-23	1.729421e-07	1.556478e-07	1.040097e-06	1.022795e-06	1.330323e-06
11.2	7.953498e-07	7.953449e-07	4.267768e-23	3.442540e-23	1.577295e-07	1.419566e-07	9.530793e-07	9.373015e-07	1.213304e-06
11.4	7.300952e-07	7.300916e-07	1.561817e-23	1.259820e-23	1.439940e-07	1.295945e-07	8.740892e-07	8.596862e-07	1.107646e-06
11.6	6.707824e-07	6.707802e-07	5.704268e-24	4.601274e-24	1.315804e-07	1.184223e-07	8.023628e-07	7.892025e-07	1.012156e-06
11.8	6.168014e-07	6.167999e-07	2.079453e-24	1.677364e-24	1.203511e-07	1.083160e-07	7.371524e-07	7.251158e-07	9.257771e-07
12.0	5.676277e-07	5.676267e-07	7.566845e-25	6.103700e-25	1.101836e-07	9.916525e-08	6.778113e-07	6.667920e-07	8.475665e-07
12.2	5.228029e-07	5.228022e-07	2.748734e-25	2.217231e-25	1.009691e-07	9.087211e-08	6.237720e-07	6.136744e-07	7.766854e-07
12.4	4.819066e-07	4.819062e-07	9.968620e-26	8.041059e-26	9.261028e-08	8.334925e-08	5.745169e-07	5.652555e-07	7.123870e-07
12.6	4.445593e-07	4.445590e-07	3.609555e-26	2.911601e-26	8.502088e-08	7.651877e-08	5.295802e-07	5.210778e-07	6.540066e-07
12.8	4.104400e-07	4.104399e-07	1.305021e-26	1.052678e-26	7.812357e-08	7.031121e-08	4.885636e-07	4.807511e-07	6.009505e-07
13.0	3.792408e-07	3.792407e-07	4.711444e-27	3.800425e-27	7.184958e-08	6.466462e-08	4.510904e-07	4.439054e-07	5.526891e-07
13.2	3.506836e-07	3.506835e-07	1.698596e-27	1.370151e-27	6.613737e-08	5.952363e-08	4.168210e-07	4.102072e-07	5.087490e-07
13.4	3.245153e-07	3.245152e-07	6.115756e-28	4.933196e-28	6.093195e-08	5.483876e-08	3.854472e-07	3.793539e-07	4.687073e-07
13.6	3.005369e-07	3.005369e-07	2.199166e-28	1.773928e-28	5.618412e-08	5.056572e-08	3.567210e-07	3.511026e-07	4.321856e-07
13.8	2.785448e-07	2.785447e-07	7.898334e-29	6.371089e-29	5.184983e-08	4.666484e-08	3.303946e-07	3.252096e-07	3.988448e-07
14.0	2.583417e-07	2.583417e-07	2.833375e-29	2.285506e-29	4.788958e-08	4.310062e-08	3.062313e-07	3.014423e-07	3.683814e-07
14.2	2.397935e-07	2.397935e-07	1.015275e-29	8.189583e-30	4.426794e-08	3.984115e-08	2.840614e-07	2.796346e-07	3.405226e-07
14.4	2.227388e-07	2.227388e-07	3.634068e-30	2.931374e-30	4.095314e-08	3.685782e-08	2.636919e-07	2.595966e-07	3.150241e-07
14.6	2.070407e-07	2.070407e-07	1.299423e-30	1.048163e-30	3.791660e-08	3.412494e-08	2.449573e-07	2.411657e-07	2.916662e-07
14.8	1.925858e-07	1.925858e-07	4.641659e-31	3.744135e-31	3.513263e-08	3.161937e-08	2.277184e-07	2.242051e-07	2.702510e-07
15.0	1.792624e-07	1.792624e-07	1.656446e-31	1.336151e-31	3.257810e-08	2.932030e-08	2.118405e-07	2.085827e-07	2.506008e-07
15.2	1.669764e-07	1.669764e-07	5.905795e-32	4.763834e-32	3.023220e-08	2.720898e-08	1.972086e-07	1.941854e-07	2.325554e-07
15.4	1.556374e-07	1.556374e-07	2.103736e-32	1.696952e-32	2.807614e-08	2.526853e-08	1.837136e-07	1.809060e-07	2.159703e-07
15.6	1.451619e-07	1.451619e-07	7.487378e-33	6.039597e-33	2.609299e-08	2.348369e-08	1.712549e-07	1.686456e-07	2.007152e-07
15.8	1.354826e-07	1.354826e-07	2.662610e-33	2.147759e-33	2.426743e-08	2.184069e-08	1.597500e-07	1.573232e-07	1.866726e-07
16.0	1.265289e-07	1.265289e-07	9.461001e-34	7.631595e-34	2.258565e-08	2.032709e-08	1.491145e-07	1.468560e-07	1.737358e-07
16.2	1.182427e-07	1.182427e-07	3.359162e-34	2.709625e-34	2.103514e-08	1.893162e-08	1.392778e-07	1.371743e-07	1.618087e-07
16.4	1.105686e-07	1.105686e-07	1.191792e-34	9.613435e-35	1.960456e-08	1.764411e-08	1.301732e-07	1.282127e-07	1.508043e-07
16.6	1.034541e-07	1.034541e-07	4.225293e-35	3.408278e-35	1.828367e-08	1.645530e-08	1.217378e-07	1.199094e-07	1.406436e-07
16.8	9.685831e-08	9.685831e-08	1.496962e-35	1.207505e-35	1.706315e-08	1.535683e-08	1.139215e-07	1.122151e-07	1.312550e-07
17.0	9.073597e-08	9.073597e-08	5.299954e-36	4.275139e-36	1.593457e-08	1.434110e-08	1.066705e-07	1.050771e-07	1.225736e-07
17.2	8.504915e-08	8.504915e-08	1.875214e-36	1.512617e-36	1.489024e-08	1.340122e-08	9.993939e-08	9.845037e-08	1.145403e-07
17.4	7.976684e-08	7.976684e-08	6.630651e-37	5.348529e-37	1.392322e-08	1.253089e-08	9.369006e-08	9.229773e-08	1.071016e-07
17.6	7.485536e-08	7.485536e-08	2.343134e-37	1.890059e-37	1.302713e-08	1.172442e-08	8.788249e-08	8.657978e-08	1.002088e-07
17.8	7.028473e-08	7.028473e-08	8.275263e-38	6.675134e-38	1.219624e-08	1.097662e-08	8.248097e-08	8.126135e-08	9.381723e-08
18.0	6.603138e-08	6.603138e-08	2.920914e-38	2.356117e-38	1.142526e-08	1.028274e-08	7.745664e-08	7.631412e-08	8.788663e-08
18.2	6.206948e-08	6.206948e-08	1.030423e-38	8.311774e-39	1.070941e-08	9.638466e-09	7.277889e-08	7.170795e-08	8.238005e-08
18.4	5.837688e-08	5.837688e-08	3.633120e-39	2.930610e-39	1.004430e-08	9.039871e-09	6.842118e-08	6.741675e-08	7.726385e-08
18.6	5.493372e-08	5.493372e-08	1.280320e-39	1.032754e-39	9.425946e-09	8.483353e-09	6.435966e-08	6.341707e-08	7.250728e-08
18.8	5.172106e-08	5.172106e-08	4.509610e-40	3.637618e-40	8.850694e-09	7.965625e-09	6.057176e-08	5.968669e-08	6.808226e-08
19.0	4.872177e-08	4.872177e-08	1.587622e-40	1.280635e-40	8.315203e-09	7.483682e-09	5.703697e-08	5.620545e-08	6.396309e-08
19.2	4.592113e-08	4.592113e-08	5.586634e-41	4.506387e-41	7.816418e-09	7.034776e-09	5.373754e-08	5.295590e-08	6.012630e-08
19.4	4.330437e-08	4.330437e-08	1.964960e-41	1.585009e-41	7.351540e-09	6.616387e-09	5.065591e-08	4.992075e-08	5.655031e-08
19.6	4.085915e-08	4.085915e-08	6.908179e-42	5.572393e-42	6.918008e-09	6.226206e-09	4.777715e-08	4.708535e-08	5.321544e-08
19.8	3.857359e-08	3.857359e-08	2.427647e-42	1.958231e-42	6.513465e-09	5.862118e-09	4.508706e-08	4.443571e-08	5.010358e-08
20.0	3.643688e-08	3.643688e-08	8.527564e-43	6.878650e-43	6.135757e-09	5.522181e-09	4.257264e-08	4.195906e-08	4.719812e-08


==> anc/Figure15e_forwardy_RAA_vs_pT_0-20.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 15(e)
# pT	 prim upper	 prim lower	 reg upper	 reg lower	 bf upper	 bf lower	 total upper	 total lower
0.0	3.919599e-05	2.401166e-05	3.415230e-01	1.863290e-01	1.300000e-01	1.170000e-01	4.715622e-01	3.033530e-01
0.2	4.275345e-05	2.625960e-05	3.422058e-01	1.867014e-01	1.300000e-01	1.170000e-01	4.722486e-01	3.037276e-01
0.4	6.158875e-05	3.812177e-05	3.442543e-01	1.878190e-01	1.300000e-01	1.170000e-01	4.743159e-01	3.048571e-01
0.6	1.024162e-04	6.418855e-05	3.476666e-01	1.896808e-01	1.300000e-01	1.170000e-01	4.777690e-01	3.067449e-01
0.8	1.668357e-04	1.063204e-04	3.524236e-01	1.922762e-01	1.300000e-01	1.170000e-01	4.825904e-01	3.093825e-01
1.0	2.691438e-04	1.750136e-04	3.584665e-01	1.955731e-01	1.300000e-01	1.170000e-01	4.887356e-01	3.127481e-01
1.2	4.081032e-04	2.715235e-04	3.656648e-01	1.995003e-01	1.300000e-01	1.170000e-01	4.960729e-01	3.167718e-01
1.4	6.103247e-04	4.162939e-04	3.737789e-01	2.039273e-01	1.300000e-01	1.170000e-01	5.043892e-01	3.213436e-01
1.6	8.703224e-04	6.093297e-04	3.824271e-01	2.086455e-01	1.300000e-01	1.170000e-01	5.132974e-01	3.262548e-01
1.8	1.181604e-03	8.496098e-04	3.910654e-01	2.133583e-01	1.300000e-01	1.170000e-01	5.222470e-01	3.312079e-01
2.0	1.589873e-03	1.174030e-03	3.989904e-01	2.176822e-01	1.300000e-01	1.170000e-01	5.305803e-01	3.358562e-01
2.2	2.064190e-03	1.564682e-03	4.053775e-01	2.211669e-01	1.300000e-01	1.170000e-01	5.374417e-01	3.397316e-01
2.4	2.595309e-03	2.017694e-03	4.093473e-01	2.233327e-01	1.300000e-01	1.170000e-01	5.419427e-01	3.423504e-01
2.6	3.191638e-03	2.542027e-03	4.100573e-01	2.237200e-01	1.300000e-01	1.170000e-01	5.432489e-01	3.432620e-01
2.8	3.853429e-03	3.140080e-03	4.068018e-01	2.219440e-01	1.300000e-01	1.170000e-01	5.406552e-01	3.420840e-01
3.0	4.545159e-03	3.783920e-03	3.991014e-01	2.177427e-01	1.300000e-01	1.170000e-01	5.336466e-01	3.385266e-01
3.2	5.436037e-03	4.616549e-03	3.867654e-01	2.110124e-01	1.300000e-01	1.170000e-01	5.222014e-01	3.326289e-01
3.4	6.147217e-03	5.317273e-03	3.699187e-01	2.018211e-01	1.300000e-01	1.170000e-01	5.060659e-01	3.241384e-01
3.6	7.021492e-03	6.176646e-03	3.489865e-01	1.904009e-01	1.300000e-01	1.170000e-01	4.860080e-01	3.135775e-01
3.8	8.139853e-03	7.271213e-03	3.246467e-01	1.771215e-01	1.300000e-01	1.170000e-01	4.627866e-01	3.013927e-01
4.0	9.215881e-03	8.347824e-03	2.977544e-01	1.624496e-01	1.300000e-01	1.170000e-01	4.369703e-01	2.877974e-01
4.2	1.029792e-02	9.445833e-03	2.692584e-01	1.469026e-01	1.300000e-01	1.170000e-01	4.095562e-01	2.733485e-01
4.4	1.131287e-02	1.049449e-02	2.401148e-01	1.310024e-01	1.300000e-01	1.170000e-01	3.814276e-01	2.584969e-01
4.6	1.244658e-02	1.166313e-02	2.112160e-01	1.152357e-01	1.300000e-01	1.170000e-01	3.536626e-01	2.438988e-01
4.8	1.381895e-02	1.306571e-02	1.833342e-01	1.000239e-01	1.300000e-01	1.170000e-01	3.271532e-01	2.300896e-01
5.0	1.509712e-02	1.438794e-02	1.570877e-01	8.570426e-02	1.300000e-01	1.170000e-01	3.021848e-01	2.170922e-01
5.2	1.611591e-02	1.546667e-02	1.329261e-01	7.252217e-02	1.300000e-01	1.170000e-01	2.790420e-01	2.049888e-01
5.4	1.782503e-02	1.721221e-02	1.111334e-01	6.063243e-02	1.300000e-01	1.170000e-01	2.589584e-01	1.948447e-01
5.6	1.889300e-02	1.834144e-02	9.184279e-02	5.010780e-02	1.300000e-01	1.170000e-01	2.407358e-01	1.854492e-01
5.8	2.056336e-02	2.005614e-02	7.506062e-02	4.095176e-02	1.300000e-01	1.170000e-01	2.256240e-01	1.780079e-01
6.0	2.164600e-02	2.119717e-02	6.069382e-02	3.311348e-02	1.300000e-01	1.170000e-01	2.123398e-01	1.713106e-01
6.2	2.308839e-02	2.268802e-02	4.857766e-02	2.650310e-02	1.300000e-01	1.170000e-01	2.016661e-01	1.661911e-01
6.4	2.437290e-02	2.402127e-02	3.850139e-02	2.100568e-02	1.300000e-01	1.170000e-01	1.928742e-01	1.620269e-01
6.6	2.581001e-02	2.550184e-02	3.023066e-02	1.649332e-02	1.300001e-01	1.170000e-01	1.860407e-01	1.589952e-01
6.8	2.733886e-02	2.707014e-02	2.352476e-02	1.283469e-02	1.300000e-01	1.170000e-01	1.808636e-01	1.569048e-01
7.0	2.848730e-02	2.825803e-02	1.815005e-02	9.902349e-03	1.300000e-01	1.170000e-01	1.766374e-01	1.551604e-01
7.2	2.997228e-02	2.977582e-02	1.388886e-02	7.577514e-03	1.299999e-01	1.170000e-01	1.738611e-01	1.543533e-01
7.4	3.126722e-02	3.110121e-02	1.054496e-02	5.753145e-03	1.300001e-01	1.170000e-01	1.718123e-01	1.538544e-01
7.6	3.267005e-02	3.253033e-02	7.946195e-03	4.335304e-03	1.300000e-01	1.170001e-01	1.706162e-01	1.538657e-01
7.8	3.402233e-02	3.390576e-02	5.944960e-03	3.243466e-03	1.300000e-01	1.170000e-01	1.699673e-01	1.541492e-01
8.0	3.531545e-02	3.521906e-02	4.417195e-03	2.409943e-03	1.300000e-01	1.170000e-01	1.697327e-01	1.546290e-01
8.2	3.643771e-02	3.635892e-02	3.260450e-03	1.778844e-03	1.300000e-01	1.170000e-01	1.696982e-01	1.551378e-01
8.4	3.808581e-02	3.802094e-02	2.391453e-03	1.304734e-03	1.300000e-01	1.170000e-01	1.704773e-01	1.563257e-01
8.6	3.928061e-02	3.922819e-02	1.743462e-03	9.512018e-04	1.300000e-01	1.170000e-01	1.710241e-01	1.571794e-01
8.8	4.064276e-02	4.060051e-02	1.263680e-03	6.894416e-04	1.300000e-01	1.170000e-01	1.719064e-01	1.582900e-01
9.0	4.193129e-02	4.189753e-02	9.108316e-04	4.969337e-04	1.300000e-01	1.170000e-01	1.728421e-01	1.593945e-01
9.2	4.303013e-02	4.300346e-02	6.529987e-04	3.562645e-04	1.300000e-01	1.170000e-01	1.736831e-01	1.603597e-01
9.4	4.419251e-02	4.417151e-02	4.657493e-04	2.541045e-04	1.300000e-01	1.170000e-01	1.746583e-01	1.614256e-01
9.6	4.558637e-02	4.556991e-02	3.305556e-04	1.803454e-04	1.300000e-01	1.170000e-01	1.759169e-01	1.627503e-01
9.8	4.700644e-02	4.699355e-02	2.334926e-04	1.273894e-04	1.300000e-01	1.170000e-01	1.772400e-01	1.641209e-01
10.0	4.830500e-02	4.829505e-02	1.641784e-04	8.957290e-05	1.300000e-01	1.170000e-01	1.784692e-01	1.653846e-01
10.2	4.939161e-02	4.938399e-02	1.149342e-04	6.270609e-05	1.300000e-01	1.170000e-01	1.795066e-01	1.664467e-01
10.4	5.072940e-02	5.072357e-02	8.012050e-05	4.371234e-05	1.300000e-01	1.170000e-01	1.808096e-01	1.677673e-01
10.6	5.202636e-02	5.202194e-02	5.562459e-05	3.034780e-05	1.300000e-01	1.170000e-01	1.820820e-01	1.690523e-01
10.8	5.311892e-02	5.311560e-02	3.846661e-05	2.098670e-05	1.300000e-01	1.170000e-01	1.831574e-01	1.701366e-01
11.0	5.416146e-02	5.415899e-02	2.650059e-05	1.445826e-05	1.300000e-01	1.170000e-01	1.841879e-01	1.711734e-01
11.2	5.550880e-02	5.550696e-02	1.819036e-05	9.924338e-06	1.300000e-01	1.170000e-01	1.855270e-01	1.725169e-01
11.4	5.649595e-02	5.649459e-02	1.244217e-05	6.788227e-06	1.300000e-01	1.170000e-01	1.865084e-01	1.735014e-01
11.6	5.773501e-02	5.773401e-02	8.481514e-06	4.627364e-06	1.300000e-01	1.170000e-01	1.877435e-01	1.747386e-01
11.8	5.916268e-02	5.916195e-02	5.762671e-06	3.144012e-06	1.300000e-01	1.170000e-01	1.891684e-01	1.761651e-01
12.0	6.049624e-02	6.049570e-02	3.902976e-06	2.129395e-06	1.300000e-01	1.170000e-01	1.905001e-01	1.774978e-01
12.2	6.162603e-02	6.162564e-02	2.635336e-06	1.437792e-06	1.300000e-01	1.170000e-01	1.916287e-01	1.786271e-01
12.4	6.308432e-02	6.308405e-02	1.774139e-06	9.679389e-07	1.300000e-01	1.170000e-01	1.930861e-01	1.800850e-01
12.6	6.430294e-02	6.430273e-02	1.190949e-06	6.497609e-07	1.300000e-01	1.170000e-01	1.943041e-01	1.813034e-01
12.8	6.530733e-02	6.530720e-02	7.972478e-07	4.349644e-07	1.300000e-01	1.170000e-01	1.953081e-01	1.823076e-01
13.0	6.661854e-02	6.661845e-02	5.322628e-07	2.903932e-07	1.300000e-01	1.170000e-01	1.966191e-01	1.836187e-01
13.2	6.780331e-02	6.780322e-02	3.544285e-07	1.933699e-07	1.300000e-01	1.170000e-01	1.978037e-01	1.848034e-01
13.4	6.891144e-02	6.891141e-02	2.354159e-07	1.284388e-07	1.300000e-01	1.170000e-01	1.989117e-01	1.859116e-01
13.6	6.992493e-02	6.992490e-02	1.559846e-07	8.510248e-08	1.300000e-01	1.170000e-01	1.999251e-01	1.869250e-01
13.8	7.124526e-02	7.124523e-02	1.031096e-07	5.625477e-08	1.300000e-01	1.170000e-01	2.012454e-01	1.882453e-01
14.0	7.221227e-02	7.221227e-02	6.800143e-08	3.710039e-08	1.300000e-01	1.170000e-01	2.022124e-01	1.892123e-01
14.2	7.318216e-02	7.318216e-02	4.474751e-08	2.441345e-08	1.300000e-01	1.170000e-01	2.031822e-01	1.901822e-01
14.4	7.431656e-02	7.431656e-02	2.938191e-08	1.603025e-08	1.300000e-01	1.170000e-01	2.043166e-01	1.913166e-01
14.6	7.561625e-02	7.561625e-02	1.925214e-08	1.050362e-08	1.300000e-01	1.170000e-01	2.056163e-01	1.926163e-01
14.8	7.679250e-02	7.679250e-02	1.258901e-08	6.868342e-09	1.300000e-01	1.170000e-01	2.067925e-01	1.937925e-01
15.0	7.792057e-02	7.792057e-02	8.215687e-09	4.482333e-09	1.300000e-01	1.170000e-01	2.079206e-01	1.949206e-01
15.2	7.926463e-02	7.926463e-02	5.351301e-09	2.919575e-09	1.300000e-01	1.170000e-01	2.092646e-01	1.962646e-01
15.4	8.034112e-02	8.034112e-02	3.479056e-09	1.898112e-09	1.300000e-01	1.170000e-01	2.103411e-01	1.973411e-01
15.6	8.145097e-02	8.145097e-02	2.257735e-09	1.231781e-09	1.300000e-01	1.170000e-01	2.114510e-01	1.984510e-01
15.8	8.260918e-02	8.260918e-02	1.462565e-09	7.979498e-10	1.300000e-01	1.170000e-01	2.126092e-01	1.996092e-01
16.0	8.393415e-02	8.393415e-02	9.458208e-10	5.160232e-10	1.300000e-01	1.170000e-01	2.139342e-01	2.009341e-01
16.2	8.529600e-02	8.529600e-02	6.106242e-10	3.331457e-10	1.300000e-01	1.170000e-01	2.152960e-01	2.022960e-01
16.4	8.633794e-02	8.633794e-02	3.935772e-10	2.147288e-10	1.300000e-01	1.170000e-01	2.163380e-01	2.033379e-01
16.6	8.749216e-02	8.749216e-02	2.532765e-10	1.381832e-10	1.300000e-01	1.170000e-01	2.174921e-01	2.044922e-01
16.8	8.875701e-02	8.875701e-02	1.627374e-10	8.878662e-11	1.300000e-01	1.170000e-01	2.187570e-01	2.057570e-01
17.0	8.990148e-02	8.990148e-02	1.044056e-10	5.696184e-11	1.300000e-01	1.170000e-01	2.199015e-01	2.069015e-01
17.2	9.111753e-02	9.111753e-02	6.688385e-11	3.649065e-11	1.300000e-01	1.170000e-01	2.211175e-01	2.081175e-01
17.4	9.228364e-02	9.228364e-02	4.278541e-11	2.334296e-11	1.300000e-01	1.170000e-01	2.222836e-01	2.092836e-01
17.6	9.344378e-02	9.344378e-02	2.733145e-11	1.491155e-11	1.300000e-01	1.170000e-01	2.234438e-01	2.104438e-01
17.8	9.454049e-02	9.454049e-02	1.743560e-11	9.512556e-12	1.300000e-01	1.170000e-01	2.245405e-01	2.115405e-01
18.0	9.578689e-02	9.578689e-02	1.110792e-11	6.060288e-12	1.300000e-01	1.170000e-01	2.257869e-01	2.127869e-01
18.2	9.677811e-02	9.677811e-02	7.067481e-12	3.855893e-12	1.300000e-01	1.170000e-01	2.267781e-01	2.137781e-01
18.4	9.800956e-02	9.800956e-02	4.491024e-12	2.450224e-12	1.300000e-01	1.170000e-01	2.280095e-01	2.150095e-01
18.6	9.924727e-02	9.924727e-02	2.850288e-12	1.555067e-12	1.300000e-01	1.170000e-01	2.292473e-01	2.162473e-01
18.8	1.002424e-01	1.002424e-01	1.806785e-12	9.857501e-13	1.300000e-01	1.170000e-01	2.302424e-01	2.172424e-01
19.0	1.012517e-01	1.012517e-01	1.143961e-12	6.241248e-13	1.300000e-01	1.170000e-01	2.312517e-01	2.182517e-01
19.2	1.024781e-01	1.024781e-01	7.234602e-13	3.947071e-13	1.300000e-01	1.170000e-01	2.324781e-01	2.194781e-01
19.4	1.037633e-01	1.037633e-01	4.570124e-13	2.493380e-13	1.300000e-01	1.170000e-01	2.337633e-01	2.207633e-01
19.6	1.047258e-01	1.047258e-01	2.883785e-13	1.573342e-13	1.300000e-01	1.170000e-01	2.347258e-01	2.217258e-01
19.8	1.058868e-01	1.058868e-01	1.817730e-13	9.917217e-14	1.300000e-01	1.170000e-01	2.358868e-01	2.228868e-01
20.0	1.068106e-01	1.068106e-01	1.144558e-13	6.244507e-14	1.300000e-01	1.170000e-01	2.368106e-01	2.238106e-01


==> anc/Figure15f_forwardy_RAA_vs_pT_20-40.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 15(f)
# pT	 prim upper	 prim lower	 reg upper	 reg lower	 bf upper	 bf lower	 total upper	 total lower
0.0	1.166543e-03	7.810920e-04	3.907243e-01	2.269280e-01	1.300000e-01	1.170000e-01	5.218908e-01	3.447091e-01
0.2	1.229842e-03	8.251187e-04	3.913226e-01	2.272755e-01	1.300000e-01	1.170000e-01	5.225525e-01	3.451006e-01
0.4	1.465064e-03	9.887459e-04	3.930510e-01	2.282794e-01	1.300000e-01	1.170000e-01	5.245160e-01	3.462682e-01
0.6	1.879370e-03	1.280526e-03	3.957032e-01	2.298197e-01	1.300000e-01	1.170000e-01	5.275826e-01	3.481002e-01
0.8	2.467718e-03	1.703096e-03	3.989073e-01	2.316807e-01	1.300000e-01	1.170000e-01	5.313750e-01	3.503838e-01
1.0	3.267216e-03	2.290328e-03	4.021077e-01	2.335394e-01	1.300000e-01	1.170000e-01	5.353749e-01	3.528297e-01
1.2	4.135990e-03	2.951523e-03	4.045606e-01	2.349640e-01	1.300000e-01	1.170000e-01	5.386966e-01	3.549156e-01
1.4	5.078565e-03	3.695548e-03	4.053701e-01	2.354341e-01	1.300000e-01	1.170000e-01	5.404486e-01	3.561297e-01
1.6	6.206976e-03	4.610764e-03	4.035679e-01	2.343875e-01	1.300000e-01	1.170000e-01	5.397749e-01	3.559983e-01
1.8	7.359296e-03	5.584021e-03	3.982332e-01	2.312892e-01	1.300000e-01	1.170000e-01	5.355926e-01	3.538732e-01
2.0	8.587086e-03	6.656422e-03	3.886291e-01	2.257112e-01	1.299999e-01	1.170000e-01	5.272162e-01	3.493676e-01
2.2	9.877670e-03	7.820507e-03	3.743271e-01	2.174048e-01	1.300000e-01	1.170000e-01	5.142047e-01	3.422253e-01
2.4	1.117161e-02	9.029153e-03	3.552890e-01	2.063477e-01	1.300000e-01	1.169999e-01	4.964606e-01	3.323768e-01
2.6	1.257055e-02	1.036327e-02	3.318908e-01	1.927582e-01	1.300000e-01	1.170000e-01	4.744613e-01	3.201215e-01
2.8	1.407763e-02	1.182679e-02	3.048779e-01	1.770695e-01	1.300000e-01	1.170001e-01	4.489556e-01	3.058963e-01
3.0	1.545870e-02	1.322006e-02	2.752705e-01	1.598739e-01	1.300000e-01	1.170001e-01	4.207291e-01	2.900940e-01
3.2	1.712820e-02	1.489328e-02	2.442374e-01	1.418502e-01	1.300000e-01	1.170000e-01	3.913656e-01	2.737435e-01
3.4	1.892224e-02	1.670883e-02	2.129632e-01	1.236865e-01	1.300000e-01	1.170000e-01	3.618854e-01	2.573953e-01
3.6	2.085050e-02	1.867488e-02	1.825322e-01	1.060126e-01	1.300000e-01	1.170000e-01	3.333827e-01	2.416875e-01
3.8	2.256900e-02	2.047862e-02	1.538446e-01	8.935115e-02	1.300000e-01	1.170000e-01	3.064136e-01	2.268298e-01
4.0	2.445951e-02	2.245830e-02	1.275679e-01	7.408994e-02	1.300000e-01	1.170000e-01	2.820274e-01	2.135482e-01
4.2	2.642918e-02	2.452828e-02	1.041252e-01	6.047470e-02	1.300000e-01	1.170000e-01	2.605543e-01	2.020030e-01
4.4	2.853916e-02	2.674340e-02	8.371100e-02	4.861837e-02	1.300000e-01	1.170000e-01	2.422502e-01	1.923618e-01
4.6	3.053375e-02	2.886102e-02	6.632673e-02	3.852178e-02	1.300000e-01	1.170000e-01	2.268605e-01	1.843828e-01
4.8	3.254533e-02	3.100058e-02	5.182553e-02	3.009967e-02	1.300000e-01	1.170000e-01	2.143708e-01	1.781002e-01
5.0	3.465470e-02	3.323648e-02	3.995922e-02	2.320784e-02	1.300000e-01	1.170000e-01	2.046139e-01	1.734443e-01
5.2	3.651923e-02	3.523698e-02	3.042083e-02	1.766806e-02	1.300000e-01	1.170000e-01	1.969401e-01	1.699050e-01
5.4	3.807337e-02	3.693211e-02	2.288031e-02	1.328862e-02	1.300000e-01	1.170000e-01	1.909537e-01	1.672207e-01
5.6	4.025510e-02	3.923011e-02	1.701124e-02	9.879929e-03	1.300000e-01	1.170000e-01	1.872663e-01	1.661101e-01
5.8	4.213407e-02	4.122736e-02	1.250921e-02	7.265199e-03	1.300000e-01	1.170000e-01	1.846433e-01	1.654926e-01
6.0	4.431711e-02	4.351522e-02	9.102659e-03	5.286717e-03	1.300000e-01	1.170000e-01	1.834197e-01	1.658019e-01
6.2	4.626328e-02	4.556305e-02	6.557938e-03	3.808773e-03	1.300000e-01	1.170000e-01	1.828212e-01	1.663719e-01
6.4	4.839510e-02	4.778558e-02	4.679832e-03	2.717991e-03	1.300001e-01	1.170000e-01	1.830750e-01	1.675036e-01
6.6	5.036886e-02	4.984376e-02	3.309410e-03	1.922066e-03	1.300000e-01	1.170000e-01	1.836783e-01	1.687658e-01
6.8	5.237178e-02	5.192224e-02	2.320123e-03	1.347500e-03	1.300000e-01	1.170000e-01	1.846919e-01	1.702697e-01
7.0	5.446619e-02	5.408333e-02	1.613187e-03	9.369201e-04	1.300000e-01	1.170000e-01	1.860794e-01	1.720202e-01
7.2	5.615451e-02	5.583302e-02	1.112847e-03	6.463282e-04	1.300000e-01	1.170000e-01	1.872674e-01	1.734794e-01
7.4	5.826967e-02	5.799944e-02	7.619334e-04	4.425219e-04	1.300000e-01	1.170000e-01	1.890316e-01	1.754420e-01
7.6	6.001650e-02	5.979227e-02	5.179360e-04	3.008110e-04	1.300000e-01	1.170000e-01	1.905344e-01	1.770931e-01
7.8	6.233490e-02	6.214834e-02	3.496632e-04	2.030803e-04	1.300000e-01	1.170000e-01	1.926846e-01	1.793514e-01
8.0	6.402329e-02	6.387065e-02	2.345143e-04	1.362032e-04	1.300000e-01	1.170000e-01	1.942578e-01	1.810069e-01
8.2	6.603678e-02	6.591199e-02	1.562992e-04	9.077672e-05	1.300000e-01	1.170000e-01	1.961931e-01	1.830028e-01
8.4	6.786813e-02	6.776713e-02	1.035449e-04	6.013765e-05	1.300000e-01	1.170000e-01	1.979716e-01	1.848272e-01
8.6	6.952839e-02	6.944730e-02	6.820165e-05	3.961073e-05	1.300000e-01	1.170000e-01	1.995966e-01	1.864869e-01
8.8	7.133411e-02	7.126933e-02	4.467451e-05	2.594643e-05	1.300000e-01	1.170000e-01	2.013788e-01	1.882953e-01
9.0	7.355001e-02	7.349827e-02	2.910858e-05	1.690592e-05	1.300000e-01	1.169999e-01	2.035791e-01	1.905151e-01
9.2	7.556750e-02	7.552656e-02	1.887004e-05	1.095949e-05	1.300001e-01	1.170001e-01	2.055864e-01	1.925376e-01
9.4	7.749023e-02	7.745808e-02	1.217311e-05	7.070004e-06	1.299999e-01	1.169999e-01	2.075023e-01	1.944651e-01
9.6	7.921607e-02	7.919105e-02	7.816151e-06	4.539528e-06	1.300000e-01	1.170000e-01	2.092238e-01	1.961956e-01
9.8	8.072607e-02	8.070676e-02	4.996029e-06	2.901635e-06	1.300000e-01	1.169999e-01	2.107311e-01	1.977096e-01
10.0	8.276536e-02	8.275046e-02	3.179604e-06	1.846677e-06	1.300000e-01	1.170000e-01	2.127686e-01	1.997523e-01
10.2	8.470963e-02	8.469821e-02	2.015155e-06	1.170378e-06	1.300000e-01	1.170000e-01	2.147116e-01	2.016994e-01
10.4	8.601417e-02	8.600555e-02	1.272035e-06	7.387829e-07	1.300000e-01	1.170000e-01	2.160154e-01	2.030063e-01
10.6	8.809225e-02	8.808570e-02	7.998511e-07	4.645442e-07	1.300000e-01	1.170000e-01	2.180930e-01	2.050862e-01
10.8	9.039967e-02	9.039473e-02	5.010720e-07	2.910167e-07	1.300000e-01	1.170000e-01	2.204002e-01	2.073950e-01
11.0	9.223807e-02	9.223439e-02	3.127735e-07	1.816552e-07	1.300000e-01	1.170000e-01	2.222384e-01	2.092346e-01
11.2	9.404817e-02	9.404544e-02	1.945604e-07	1.129984e-07	1.300000e-01	1.170000e-01	2.240484e-01	2.110455e-01
11.4	9.567425e-02	9.567224e-02	1.206218e-07	7.005574e-08	1.300000e-01	1.170000e-01	2.256744e-01	2.126723e-01
11.6	9.789235e-02	9.789089e-02	7.454095e-08	4.329251e-08	1.300000e-01	1.170000e-01	2.278924e-01	2.148909e-01
11.8	1.000141e-01	1.000130e-01	4.592080e-08	2.667026e-08	1.300000e-01	1.170000e-01	2.300141e-01	2.170131e-01
12.0	1.015694e-01	1.015686e-01	2.820426e-08	1.638070e-08	1.300000e-01	1.170000e-01	2.315694e-01	2.185686e-01
12.2	1.028328e-01	1.028322e-01	1.727249e-08	1.003166e-08	1.300000e-01	1.170000e-01	2.328328e-01	2.198323e-01
12.4	1.050440e-01	1.050436e-01	1.054804e-08	6.126176e-09	1.300000e-01	1.170000e-01	2.350440e-01	2.220436e-01
12.6	1.068216e-01	1.068214e-01	6.423982e-09	3.730973e-09	1.300000e-01	1.170000e-01	2.368217e-01	2.238214e-01
12.8	1.087840e-01	1.087838e-01	3.902034e-09	2.266256e-09	1.300000e-01	1.170000e-01	2.387840e-01	2.257837e-01
13.0	1.105618e-01	1.105616e-01	2.364114e-09	1.373050e-09	1.300000e-01	1.170000e-01	2.405617e-01	2.275616e-01
13.2	1.118658e-01	1.118657e-01	1.428799e-09	8.298298e-10	1.299999e-01	1.170000e-01	2.418657e-01	2.288657e-01
13.4	1.136031e-01	1.136031e-01	8.614553e-10	5.003231e-10	1.300000e-01	1.170000e-01	2.436030e-01	2.306030e-01
13.6	1.154835e-01	1.154835e-01	5.181846e-10	3.009555e-10	1.300000e-01	1.169999e-01	2.454834e-01	2.324834e-01
13.8	1.173783e-01	1.173783e-01	3.109981e-10	1.806241e-10	1.300000e-01	1.170000e-01	2.473782e-01	2.343783e-01
14.0	1.193361e-01	1.193361e-01	1.862434e-10	1.081680e-10	1.300000e-01	1.170000e-01	2.493362e-01	2.363361e-01
14.2	1.214466e-01	1.214466e-01	1.112968e-10	6.463986e-11	1.300000e-01	1.169999e-01	2.514466e-01	2.384466e-01
14.4	1.232534e-01	1.232534e-01	6.637273e-11	3.854850e-11	1.300000e-01	1.170000e-01	2.532535e-01	2.402534e-01
14.6	1.250203e-01	1.250203e-01	3.950279e-11	2.294276e-11	1.300000e-01	1.170000e-01	2.550203e-01	2.420203e-01
14.8	1.269033e-01	1.269033e-01	2.346508e-11	1.362824e-11	1.300000e-01	1.170000e-01	2.569034e-01	2.439033e-01
15.0	1.288858e-01	1.288858e-01	1.391220e-11	8.080044e-12	1.300000e-01	1.170000e-01	2.588858e-01	2.458858e-01
15.2	1.307541e-01	1.307541e-01	8.233275e-12	4.781790e-12	1.300000e-01	1.170000e-01	2.607541e-01	2.477541e-01
15.4	1.327289e-01	1.327289e-01	4.863781e-12	2.824828e-12	1.300000e-01	1.170000e-01	2.627289e-01	2.497289e-01
15.6	1.346453e-01	1.346453e-01	2.868280e-12	1.665863e-12	1.300000e-01	1.170000e-01	2.646453e-01	2.516453e-01
15.8	1.365102e-01	1.365102e-01	1.688633e-12	9.807383e-13	1.300000e-01	1.170000e-01	2.665103e-01	2.535102e-01
16.0	1.383737e-01	1.383737e-01	9.925100e-13	5.764381e-13	1.300000e-01	1.170000e-01	2.683737e-01	2.553737e-01
16.2	1.402837e-01	1.402837e-01	5.824239e-13	3.382650e-13	1.300000e-01	1.170000e-01	2.702837e-01	2.572837e-01
16.4	1.422320e-01	1.422320e-01	3.412454e-13	1.981913e-13	1.300000e-01	1.170000e-01	2.722320e-01	2.592320e-01
16.6	1.441354e-01	1.441354e-01	1.996341e-13	1.159451e-13	1.300000e-01	1.170000e-01	2.741353e-01	2.611353e-01
16.8	1.460727e-01	1.460727e-01	1.166165e-13	6.772948e-14	1.300000e-01	1.170000e-01	2.760727e-01	2.630727e-01
17.0	1.479920e-01	1.479920e-01	6.802351e-14	3.950724e-14	1.300000e-01	1.170000e-01	2.779920e-01	2.649920e-01
17.2	1.499181e-01	1.499181e-01	3.962302e-14	2.301259e-14	1.300000e-01	1.170000e-01	2.799181e-01	2.669181e-01
17.4	1.515861e-01	1.515861e-01	2.304839e-14	1.338623e-14	1.300000e-01	1.170000e-01	2.815861e-01	2.685862e-01
17.6	1.534552e-01	1.534552e-01	1.338915e-14	7.776256e-15	1.300000e-01	1.170000e-01	2.834551e-01	2.704552e-01
17.8	1.551930e-01	1.551930e-01	7.767808e-15	4.511452e-15	1.300000e-01	1.170000e-01	2.851930e-01	2.721930e-01
18.0	1.570307e-01	1.570307e-01	4.500815e-15	2.614021e-15	1.300000e-01	1.170000e-01	2.870306e-01	2.740307e-01
18.2	1.588910e-01	1.588910e-01	2.604618e-15	1.512732e-15	1.300000e-01	1.170000e-01	2.888910e-01	2.758910e-01
18.4	1.607797e-01	1.607797e-01	1.505462e-15	8.743546e-16	1.300000e-01	1.170000e-01	2.907797e-01	2.777797e-01
18.6	1.626067e-01	1.626067e-01	8.691220e-16	5.047760e-16	1.300000e-01	1.170000e-01	2.926067e-01	2.796067e-01
18.8	1.645871e-01	1.645871e-01	5.011748e-16	2.910764e-16	1.300000e-01	1.170000e-01	2.945871e-01	2.815871e-01
19.0	1.664096e-01	1.664096e-01	2.886732e-16	1.676580e-16	1.300000e-01	1.170001e-01	2.964097e-01	2.834097e-01
19.2	1.681808e-01	1.681808e-01	1.660899e-16	9.646308e-17	1.300000e-01	1.170000e-01	2.981808e-01	2.851809e-01
19.4	1.701268e-01	1.701268e-01	9.545767e-17	5.544071e-17	1.300001e-01	1.170000e-01	3.001268e-01	2.871268e-01
19.6	1.718331e-01	1.718331e-01	5.480493e-17	3.183006e-17	1.300000e-01	1.169999e-01	3.018331e-01	2.888330e-01
19.8	1.736741e-01	1.736741e-01	3.143257e-17	1.825567e-17	1.300000e-01	1.170000e-01	3.036741e-01	2.906740e-01
20.0	1.754509e-01	1.754509e-01	1.800947e-17	1.045969e-17	1.300000e-01	1.170000e-01	3.054509e-01	2.924509e-01


==> anc/Figure15g_forwardy_RAA_vs_pT_40-60.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 15(g)
# pT	 prim upper	 prim lower	 reg upper	 reg lower	 bf upper	 bf lower	 total upper	 total lower
0.0	1.661542e-02	1.304301e-02	4.594884e-01	2.996619e-01	1.300000e-01	1.169999e-01	6.061038e-01	4.297049e-01
0.2	1.677127e-02	1.317921e-02	4.584364e-01	2.989757e-01	1.300000e-01	1.170000e-01	6.052076e-01	4.291550e-01
0.4	1.788646e-02	1.409949e-02	4.550696e-01	2.967800e-01	1.300000e-01	1.170000e-01	6.029561e-01	4.278795e-01
0.6	1.892950e-02	1.499771e-02	4.488079e-01	2.926964e-01	1.300000e-01	1.170000e-01	5.977374e-01	4.246941e-01
0.8	2.055439e-02	1.639740e-02	4.388461e-01	2.861997e-01	1.300000e-01	1.170000e-01	5.894005e-01	4.195971e-01
1.0	2.228562e-02	1.792926e-02	4.243651e-01	2.767557e-01	1.300000e-01	1.170000e-01	5.766507e-01	4.116850e-01
1.2	2.427568e-02	1.972188e-02	4.047661e-01	2.639739e-01	1.300000e-01	1.170000e-01	5.590418e-01	4.006958e-01
1.4	2.585435e-02	2.123267e-02	3.798716e-01	2.477387e-01	1.300000e-01	1.170000e-01	5.357260e-01	3.859713e-01
1.6	2.796366e-02	2.323235e-02	3.500430e-01	2.282854e-01	1.300000e-01	1.170000e-01	5.080066e-01	3.685178e-01
1.8	2.993164e-02	2.516966e-02	3.161839e-01	2.062038e-01	1.300000e-01	1.170000e-01	4.761155e-01	3.483735e-01
2.0	3.207981e-02	2.731108e-02	2.796325e-01	1.823662e-01	1.300000e-01	1.170000e-01	4.417123e-01	3.266773e-01
2.2	3.432668e-02	2.958805e-02	2.419710e-01	1.578048e-01	1.300000e-01	1.170000e-01	4.062977e-01	3.043928e-01
2.4	3.672055e-02	3.204096e-02	2.048075e-01	1.335681e-01	1.300000e-01	1.170000e-01	3.715280e-01	2.826090e-01
2.6	3.923373e-02	3.464448e-02	1.695754e-01	1.105910e-01	1.300000e-01	1.170000e-01	3.388091e-01	2.622354e-01
2.8	4.175355e-02	3.729559e-02	1.373915e-01	8.960182e-02	1.300000e-01	1.170000e-01	3.091451e-01	2.438974e-01
3.0	4.432615e-02	4.002974e-02	1.089860e-01	7.107677e-02	1.300000e-01	1.170000e-01	2.833121e-01	2.281065e-01
3.2	4.700860e-02	4.289403e-02	8.470153e-02	5.523930e-02	1.300000e-01	1.170000e-01	2.617101e-01	2.151334e-01
3.4	4.998452e-02	4.605414e-02	6.454441e-02	4.209354e-02	1.300000e-01	1.170000e-01	2.445289e-01	2.051477e-01
3.6	5.298383e-02	4.926023e-02	4.826520e-02	3.147683e-02	1.300000e-01	1.170000e-01	2.312490e-01	1.977370e-01
3.8	5.594953e-02	5.245288e-02	3.544794e-02	2.311787e-02	1.300000e-01	1.170000e-01	2.213975e-01	1.925707e-01
4.0	5.906051e-02	5.579453e-02	2.559197e-02	1.669016e-02	1.300000e-01	1.170000e-01	2.146525e-01	1.894847e-01
4.2	6.230835e-02	5.927472e-02	1.817781e-02	1.185492e-02	1.300000e-01	1.170000e-01	2.104861e-01	1.881297e-01
4.4	6.548550e-02	6.269227e-02	1.271347e-02	8.291269e-03	1.300000e-01	1.170000e-01	2.081990e-01	1.879836e-01
4.6	6.855475e-02	6.600565e-02	8.762285e-03	5.714448e-03	1.300001e-01	1.170000e-01	2.073171e-01	1.887201e-01
4.8	7.184377e-02	6.952657e-02	5.955690e-03	3.884087e-03	1.300000e-01	1.170000e-01	2.077995e-01	1.904107e-01
5.0	7.535502e-02	7.325734e-02	3.995056e-03	2.605433e-03	1.300000e-01	1.170000e-01	2.093501e-01	1.928628e-01
5.2	7.846033e-02	7.658472e-02	2.646595e-03	1.726014e-03	1.300000e-01	1.170000e-01	2.111069e-01	1.953107e-01
5.4	8.205258e-02	8.037668e-02	1.732633e-03	1.129961e-03	1.300000e-01	1.170000e-01	2.137852e-01	1.985066e-01
5.6	8.476268e-02	8.329102e-02	1.121619e-03	7.314799e-04	1.300000e-01	1.170000e-01	2.158843e-01	2.010225e-01
5.8	8.813445e-02	8.684043e-02	7.183777e-04	4.685003e-04	1.300000e-01	1.170000e-01	2.188528e-01	2.043089e-01
6.0	9.165003e-02	9.051794e-02	4.554727e-04	2.970430e-04	1.300000e-01	1.170000e-01	2.221055e-01	2.078150e-01
6.2	9.486462e-02	9.388398e-02	2.860183e-04	1.865309e-04	1.300000e-01	1.170000e-01	2.251506e-01	2.110705e-01
6.4	9.790435e-02	9.706183e-02	1.779727e-04	1.160674e-04	1.300000e-01	1.170000e-01	2.280823e-01	2.141779e-01
6.6	1.014715e-01	1.007485e-01	1.097828e-04	7.159638e-05	1.300000e-01	1.170000e-01	2.315813e-01	2.178201e-01
6.8	1.048402e-01	1.042250e-01	6.716115e-05	4.380008e-05	1.300000e-01	1.170000e-01	2.349074e-01	2.212688e-01
7.0	1.074958e-01	1.069790e-01	4.076387e-05	2.658473e-05	1.300000e-01	1.170000e-01	2.375366e-01	2.240056e-01
7.2	1.108746e-01	1.104404e-01	2.455650e-05	1.601486e-05	1.300000e-01	1.170000e-01	2.408992e-01	2.274565e-01
7.4	1.141573e-01	1.137951e-01	1.468728e-05	9.578515e-06	1.299999e-01	1.169999e-01	2.441719e-01	2.308046e-01
7.6	1.173881e-01	1.170881e-01	8.724532e-06	5.689827e-06	1.300000e-01	1.170000e-01	2.473969e-01	2.340938e-01
7.8	1.205455e-01	1.202986e-01	5.148750e-06	3.357829e-06	1.300000e-01	1.170000e-01	2.505507e-01	2.373020e-01
8.0	1.235472e-01	1.233455e-01	3.019573e-06	1.969258e-06	1.300000e-01	1.170000e-01	2.535502e-01	2.403474e-01
8.2	1.266987e-01	1.265349e-01	1.760320e-06	1.148018e-06	1.300000e-01	1.170000e-01	2.567005e-01	2.435360e-01
8.4	1.297766e-01	1.296444e-01	1.020356e-06	6.654394e-07	1.300000e-01	1.170000e-01	2.597776e-01	2.466450e-01
8.6	1.332056e-01	1.330993e-01	5.882068e-07	3.836074e-07	1.300000e-01	1.170000e-01	2.632062e-01	2.500997e-01
8.8	1.363678e-01	1.362830e-01	3.373080e-07	2.199801e-07	1.300000e-01	1.170000e-01	2.663681e-01	2.532832e-01
9.0	1.392913e-01	1.392242e-01	1.924573e-07	1.255138e-07	1.300000e-01	1.170000e-01	2.692915e-01	2.562244e-01
9.2	1.425284e-01	1.424756e-01	1.092805e-07	7.126880e-08	1.300000e-01	1.170000e-01	2.725285e-01	2.594756e-01
9.4	1.460064e-01	1.459650e-01	6.176386e-08	4.028018e-08	1.300000e-01	1.170000e-01	2.760065e-01	2.629650e-01
9.6	1.494210e-01	1.493887e-01	3.475281e-08	2.266452e-08	1.300000e-01	1.170000e-01	2.794211e-01	2.663887e-01
9.8	1.526987e-01	1.526737e-01	1.947077e-08	1.269814e-08	1.300000e-01	1.170000e-01	2.826987e-01	2.696737e-01
10.0	1.556246e-01	1.556054e-01	1.086391e-08	7.085054e-09	1.300000e-01	1.170000e-01	2.856246e-01	2.726054e-01
10.2	1.588633e-01	1.588486e-01	6.037630e-09	3.937524e-09	1.300000e-01	1.170000e-01	2.888633e-01	2.758486e-01
10.4	1.622584e-01	1.622473e-01	3.342627e-09	2.179942e-09	1.300000e-01	1.170000e-01	2.922584e-01	2.792473e-01
10.6	1.652558e-01	1.652474e-01	1.843790e-09	1.202454e-09	1.300000e-01	1.170000e-01	2.952558e-01	2.822474e-01
10.8	1.678607e-01	1.678544e-01	1.013433e-09	6.609250e-10	1.300000e-01	1.170000e-01	2.978607e-01	2.848545e-01
11.0	1.708746e-01	1.708700e-01	5.551289e-10	3.620352e-10	1.300000e-01	1.170000e-01	3.008746e-01	2.878700e-01
11.2	1.742625e-01	1.742590e-01	3.030819e-10	1.976592e-10	1.300000e-01	1.170000e-01	3.042625e-01	2.912591e-01
11.4	1.774021e-01	1.773996e-01	1.649467e-10	1.075723e-10	1.300000e-01	1.170000e-01	3.074021e-01	2.943996e-01
11.6	1.806247e-01	1.806227e-01	8.949358e-11	5.836450e-11	1.300000e-01	1.170000e-01	3.106246e-01	2.976228e-01
11.8	1.839885e-01	1.839871e-01	4.841170e-11	3.157237e-11	1.300000e-01	1.170000e-01	3.139885e-01	3.009871e-01
12.0	1.874357e-01	1.874347e-01	2.611332e-11	1.703017e-11	1.300000e-01	1.170000e-01	3.174357e-01	3.044347e-01
12.2	1.908865e-01	1.908859e-01	1.404652e-11	9.160632e-12	1.300000e-01	1.170000e-01	3.208865e-01	3.078859e-01
12.4	1.940902e-01	1.940898e-01	7.535443e-12	4.914346e-12	1.300000e-01	1.170000e-01	3.240902e-01	3.110898e-01
12.6	1.974906e-01	1.974901e-01	4.032001e-12	2.629525e-12	1.300000e-01	1.170000e-01	3.274906e-01	3.144901e-01
12.8	2.007943e-01	2.007941e-01	2.151987e-12	1.403449e-12	1.300000e-01	1.170000e-01	3.307943e-01	3.177941e-01
13.0	2.041468e-01	2.041466e-01	1.145779e-12	7.472360e-13	1.300000e-01	1.170000e-01	3.341468e-01	3.211466e-01
13.2	2.074315e-01	2.074314e-01	6.086068e-13	3.969114e-13	1.300000e-01	1.170000e-01	3.374316e-01	3.244314e-01
13.4	2.107559e-01	2.107558e-01	3.225364e-13	2.103466e-13	1.300000e-01	1.170000e-01	3.407559e-01	3.277558e-01
13.6	2.136363e-01	2.136363e-01	1.705520e-13	1.112279e-13	1.300000e-01	1.170000e-01	3.436363e-01	3.306363e-01
13.8	2.166881e-01	2.166881e-01	8.999130e-14	5.868911e-14	1.300000e-01	1.170000e-01	3.466882e-01	3.336881e-01
14.0	2.195749e-01	2.195749e-01	4.738458e-14	3.090252e-14	1.300000e-01	1.170000e-01	3.495749e-01	3.365749e-01
14.2	2.224160e-01	2.224160e-01	2.489963e-14	1.623864e-14	1.300000e-01	1.170000e-01	3.524160e-01	3.394160e-01
14.4	2.253116e-01	2.253116e-01	1.305852e-14	8.516297e-15	1.300000e-01	1.170000e-01	3.553117e-01	3.423116e-01
14.6	2.284730e-01	2.284730e-01	6.835400e-15	4.457802e-15	1.300000e-01	1.170000e-01	3.584730e-01	3.454729e-01
14.8	2.316024e-01	2.316023e-01	3.571308e-15	2.329079e-15	1.300000e-01	1.170000e-01	3.616024e-01	3.486023e-01
15.0	2.347901e-01	2.347901e-01	1.862542e-15	1.214683e-15	1.299999e-01	1.170000e-01	3.647901e-01	3.517901e-01
15.2	2.379841e-01	2.379841e-01	9.696656e-16	6.323812e-16	1.300000e-01	1.169999e-01	3.679841e-01	3.549840e-01
15.4	2.408328e-01	2.408328e-01	5.039602e-16	3.286648e-16	1.300000e-01	1.170000e-01	3.708328e-01	3.578328e-01
15.6	2.439960e-01	2.439960e-01	2.614861e-16	1.705318e-16	1.300000e-01	1.170000e-01	3.739960e-01	3.609960e-01
15.8	2.472096e-01	2.472096e-01	1.354560e-16	8.833950e-17	1.300000e-01	1.170000e-01	3.772096e-01	3.642096e-01
16.0	2.500833e-01	2.500833e-01	7.005899e-17	4.568996e-17	1.300001e-01	1.170000e-01	3.800834e-01	3.670833e-01
16.2	2.532228e-01	2.532228e-01	3.617959e-17	2.359503e-17	1.300000e-01	1.170000e-01	3.832228e-01	3.702228e-01
16.4	2.563082e-01	2.563082e-01	1.865583e-17	1.216666e-17	1.300001e-01	1.170000e-01	3.863082e-01	3.733082e-01
16.6	2.593742e-01	2.593742e-01	9.605791e-18	6.264552e-18	1.300000e-01	1.170000e-01	3.893743e-01	3.763743e-01
16.8	2.623840e-01	2.623840e-01	4.938964e-18	3.221014e-18	1.300000e-01	1.170000e-01	3.923840e-01	3.793840e-01
17.0	2.654892e-01	2.654892e-01	2.535934e-18	1.653844e-18	1.300000e-01	1.170000e-01	3.954892e-01	3.824892e-01
17.2	2.683896e-01	2.683896e-01	1.300331e-18	8.480295e-19	1.300000e-01	1.170000e-01	3.983896e-01	3.853896e-01
17.4	2.714608e-01	2.714608e-01	6.658848e-19	4.342661e-19	1.300000e-01	1.170000e-01	4.014607e-01	3.884607e-01
17.6	2.743865e-01	2.743865e-01	3.405545e-19	2.220974e-19	1.300000e-01	1.170000e-01	4.043865e-01	3.913866e-01
17.8	2.773997e-01	2.773997e-01	1.739523e-19	1.134455e-19	1.300000e-01	1.170000e-01	4.073997e-01	3.943997e-01
18.0	2.803521e-01	2.803521e-01	8.874479e-20	5.787617e-20	1.300000e-01	1.170000e-01	4.103521e-01	3.973521e-01
18.2	2.833624e-01	2.833624e-01	4.522066e-20	2.949129e-20	1.300000e-01	1.170000e-01	4.133624e-01	4.003624e-01
18.4	2.863848e-01	2.863848e-01	2.301574e-20	1.501003e-20	1.300000e-01	1.170000e-01	4.163848e-01	4.033848e-01
18.6	2.893209e-01	2.893209e-01	1.170086e-20	7.630884e-21	1.300000e-01	1.170000e-01	4.193209e-01	4.063209e-01
18.8	2.922194e-01	2.922194e-01	5.941935e-21	3.875115e-21	1.300000e-01	1.170000e-01	4.222194e-01	4.092194e-01
19.0	2.951867e-01	2.951867e-01	3.014156e-21	1.965723e-21	1.300000e-01	1.170000e-01	4.251867e-01	4.121867e-01
19.2	2.980424e-01	2.980424e-01	1.527360e-21	9.960897e-22	1.300000e-01	1.170000e-01	4.280424e-01	4.150424e-01
19.4	3.009069e-01	3.009069e-01	7.731544e-22	5.042236e-22	1.300000e-01	1.170000e-01	4.309069e-01	4.179069e-01
19.6	3.037794e-01	3.037794e-01	3.909752e-22	2.549801e-22	1.300000e-01	1.170000e-01	4.337794e-01	4.207794e-01
19.8	3.065977e-01	3.065977e-01	1.975154e-22	1.288125e-22	1.300000e-01	1.170000e-01	4.365978e-01	4.235977e-01
20.0	3.094105e-01	3.094105e-01	9.968504e-23	6.501100e-23	1.300000e-01	1.170000e-01	4.394105e-01	4.264105e-01


==> anc/Figure15h_forwardy_RAA_vs_pT_60-90.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 15(h)
# pT	 prim upper	 prim lower	 reg upper	 reg lower	 bf upper	 bf lower	 total upper	 total lower
0.0	4.516914e-01	4.218087e-01	4.048000e-01	3.265267e-01	1.300000e-01	1.170000e-01	9.864915e-01	8.653354e-01
0.2	4.516214e-01	4.218506e-01	3.955756e-01	3.190859e-01	1.300001e-01	1.170001e-01	9.771971e-01	8.579366e-01
0.4	4.512338e-01	4.218071e-01	3.692144e-01	2.978220e-01	1.300001e-01	1.170000e-01	9.504483e-01	8.366292e-01
0.6	4.475863e-01	4.189150e-01	3.293306e-01	2.656503e-01	1.299999e-01	1.170000e-01	9.069168e-01	8.015653e-01
0.8	4.449925e-01	4.171896e-01	2.809862e-01	2.266539e-01	1.300000e-01	1.170001e-01	8.559787e-01	7.608436e-01
1.0	4.428427e-01	4.160427e-01	2.295965e-01	1.852010e-01	1.300001e-01	1.170001e-01	8.024393e-01	7.182438e-01
1.2	4.412390e-01	4.155504e-01	1.799347e-01	1.451420e-01	1.300000e-01	1.170000e-01	7.511737e-01	6.776924e-01
1.4	4.392444e-01	4.148074e-01	1.354767e-01	1.092805e-01	1.299999e-01	1.170000e-01	7.047210e-01	6.410879e-01
1.6	4.375742e-01	4.144626e-01	9.817688e-02	7.919311e-02	1.300000e-01	1.170000e-01	6.657510e-01	6.106557e-01
1.8	4.365306e-01	4.147809e-01	6.860978e-02	5.534320e-02	1.300000e-01	1.170000e-01	6.351404e-01	5.871241e-01
2.0	4.364668e-01	4.160799e-01	4.632885e-02	3.737058e-02	1.300000e-01	1.170000e-01	6.127957e-01	5.704504e-01
2.2	4.371027e-01	4.180786e-01	3.028754e-02	2.443106e-02	1.300000e-01	1.170000e-01	5.973903e-01	5.595097e-01
2.4	4.383048e-01	4.206342e-01	1.920740e-02	1.549340e-02	1.300000e-01	1.170000e-01	5.875122e-01	5.531276e-01
2.6	4.401989e-01	4.238545e-01	1.183816e-02	9.549102e-03	1.300000e-01	1.170000e-01	5.820371e-01	5.504036e-01
2.8	4.427796e-01	4.277237e-01	7.103913e-03	5.730279e-03	1.300000e-01	1.170000e-01	5.798835e-01	5.504540e-01
3.0	4.461780e-01	4.323611e-01	4.157714e-03	3.353764e-03	1.300000e-01	1.170000e-01	5.803357e-01	5.527149e-01
3.2	4.502027e-01	4.375744e-01	2.377161e-03	1.917506e-03	1.300000e-01	1.170000e-01	5.825798e-01	5.564919e-01
3.4	4.548460e-01	4.433513e-01	1.329745e-03	1.072622e-03	1.300000e-01	1.170000e-01	5.861757e-01	5.614239e-01
3.6	4.599876e-01	4.495695e-01	7.287834e-04	5.878639e-04	1.300000e-01	1.170000e-01	5.907163e-01	5.671573e-01
3.8	4.656918e-01	4.562881e-01	3.918498e-04	3.160806e-04	1.300000e-01	1.170000e-01	5.960836e-01	5.736042e-01
4.0	4.716545e-01	4.632074e-01	2.069474e-04	1.669315e-04	1.300000e-01	1.170000e-01	6.018614e-01	5.803743e-01
4.2	4.780458e-01	4.704914e-01	1.074754e-04	8.669370e-05	1.300000e-01	1.170000e-01	6.081533e-01	5.875781e-01
4.4	4.845453e-01	4.778237e-01	5.494381e-05	4.431971e-05	1.300000e-01	1.170000e-01	6.146002e-01	5.948681e-01
4.6	4.910966e-01	4.851471e-01	2.767617e-05	2.232462e-05	1.300000e-01	1.170000e-01	6.211243e-01	6.021695e-01
4.8	4.976191e-01	4.923814e-01	1.374852e-05	1.109006e-05	1.300001e-01	1.170000e-01	6.276329e-01	6.093925e-01
5.0	5.041799e-01	4.995931e-01	6.740994e-06	5.437535e-06	1.300000e-01	1.170000e-01	6.341866e-01	6.165985e-01
5.2	5.106537e-01	5.066590e-01	3.264668e-06	2.633403e-06	1.300000e-01	1.170000e-01	6.406570e-01	6.236616e-01
5.4	5.169829e-01	5.135234e-01	1.562805e-06	1.260617e-06	1.300000e-01	1.170000e-01	6.469845e-01	6.305246e-01
5.6	5.231683e-01	5.201894e-01	7.399501e-07	5.968712e-07	1.300000e-01	1.170000e-01	6.531691e-01	6.371900e-01
5.8	5.293696e-01	5.268181e-01	3.467309e-07	2.796859e-07	1.300000e-01	1.170000e-01	6.593699e-01	6.438184e-01
6.0	5.353625e-01	5.331901e-01	1.608852e-07	1.297760e-07	1.300000e-01	1.170000e-01	6.653626e-01	6.501902e-01
6.2	5.412716e-01	5.394321e-01	7.396018e-08	5.965901e-08	1.300000e-01	1.170000e-01	6.712717e-01	6.564322e-01
6.4	5.470362e-01	5.454878e-01	3.370126e-08	2.718469e-08	1.300000e-01	1.170000e-01	6.770362e-01	6.624879e-01
6.6	5.526612e-01	5.513654e-01	1.522843e-08	1.228382e-08	1.300000e-01	1.170000e-01	6.826612e-01	6.683654e-01
6.8	5.582411e-01	5.571623e-01	6.826615e-09	5.506602e-09	1.300000e-01	1.170000e-01	6.882410e-01	6.741623e-01
7.0	5.635391e-01	5.626472e-01	3.037148e-09	2.449876e-09	1.300000e-01	1.170000e-01	6.935391e-01	6.796471e-01
7.2	5.687287e-01	5.679950e-01	1.341511e-09	1.082112e-09	1.300000e-01	1.170000e-01	6.987286e-01	6.849950e-01
7.4	5.738678e-01	5.732683e-01	5.884882e-10	4.746966e-10	1.300000e-01	1.170000e-01	7.038678e-01	6.902683e-01
7.6	5.789229e-01	5.784352e-01	2.564689e-10	2.068773e-10	1.300000e-01	1.170000e-01	7.089229e-01	6.954352e-01
7.8	5.838551e-01	5.834609e-01	1.110745e-10	8.959680e-11	1.300000e-01	1.170000e-01	7.138550e-01	7.004609e-01
8.0	5.887275e-01	5.884107e-01	4.781871e-11	3.857234e-11	1.300000e-01	1.169999e-01	7.187275e-01	7.054107e-01
8.2	5.934760e-01	5.932230e-01	2.046915e-11	1.651118e-11	1.299999e-01	1.170000e-01	7.234759e-01	7.102230e-01
8.4	5.981649e-01	5.979640e-01	8.714199e-12	7.029196e-12	1.300000e-01	1.170000e-01	7.281649e-01	7.149640e-01
8.6	6.027227e-01	6.025641e-01	3.690469e-12	2.976869e-12	1.300000e-01	1.170000e-01	7.327227e-01	7.195641e-01
8.8	6.072023e-01	6.070779e-01	1.555096e-12	1.254399e-12	1.300000e-01	1.170000e-01	7.372023e-01	7.240779e-01
9.0	6.115751e-01	6.114780e-01	6.521457e-13	5.260450e-13	1.300000e-01	1.170000e-01	7.415751e-01	7.284780e-01
9.2	6.159035e-01	6.158282e-01	2.722251e-13	2.195868e-13	1.300000e-01	1.170000e-01	7.459035e-01	7.328282e-01
9.4	6.201654e-01	6.201073e-01	1.131327e-13	9.125704e-14	1.300000e-01	1.170000e-01	7.501654e-01	7.371073e-01
9.6	6.243464e-01	6.243019e-01	4.681661e-14	3.776401e-14	1.300000e-01	1.170000e-01	7.543464e-01	7.413019e-01
9.8	6.284939e-01	6.284599e-01	1.929459e-14	1.556373e-14	1.300000e-01	1.170000e-01	7.584939e-01	7.454599e-01
10.0	6.325542e-01	6.325283e-01	7.920686e-15	6.389120e-15	1.300000e-01	1.170000e-01	7.625542e-01	7.495283e-01
10.2	6.365435e-01	6.365241e-01	3.239260e-15	2.612908e-15	1.300000e-01	1.170000e-01	7.665436e-01	7.535241e-01
10.4	6.404509e-01	6.404364e-01	1.319914e-15	1.064692e-15	1.300000e-01	1.170000e-01	7.704509e-01	7.574364e-01
10.6	6.443307e-01	6.443199e-01	5.359453e-16	4.323134e-16	1.300000e-01	1.170000e-01	7.743307e-01	7.613199e-01
10.8	6.481310e-01	6.481231e-01	2.168829e-16	1.749458e-16	1.300000e-01	1.170000e-01	7.781310e-01	7.651232e-01
11.0	6.518379e-01	6.518317e-01	8.748070e-17	7.056519e-17	1.300000e-01	1.170000e-01	7.818379e-01	7.688317e-01
11.2	6.555239e-01	6.555198e-01	3.517476e-17	2.837327e-17	1.300000e-01	1.170000e-01	7.855239e-01	7.725198e-01
11.4	6.591413e-01	6.591381e-01	1.410033e-17	1.137385e-17	1.300000e-01	1.170000e-01	7.891413e-01	7.761381e-01
11.6	6.627262e-01	6.627239e-01	5.635758e-18	4.546011e-18	1.300001e-01	1.170000e-01	7.927262e-01	7.797240e-01
11.8	6.662526e-01	6.662510e-01	2.246170e-18	1.811844e-18	1.300001e-01	1.170001e-01	7.962526e-01	7.832510e-01
12.0	6.697146e-01	6.697135e-01	8.927730e-19	7.201441e-19	1.300000e-01	1.170000e-01	7.997146e-01	7.867134e-01
12.2	6.731206e-01	6.731197e-01	3.539057e-19	2.854735e-19	1.300000e-01	1.169999e-01	8.031205e-01	7.901196e-01
12.4	6.764675e-01	6.764669e-01	1.399327e-19	1.128749e-19	1.300000e-01	1.170000e-01	8.064674e-01	7.934669e-01
12.6	6.797474e-01	6.797470e-01	5.519141e-20	4.451944e-20	1.300000e-01	1.170000e-01	8.097475e-01	7.967469e-01
12.8	6.829847e-01	6.829844e-01	2.171594e-20	1.751689e-20	1.300000e-01	1.170000e-01	8.129847e-01	7.999844e-01
13.0	6.861739e-01	6.861737e-01	8.524583e-21	6.876244e-21	1.300000e-01	1.170000e-01	8.161739e-01	8.031737e-01
13.2	6.893057e-01	6.893056e-01	3.338770e-21	2.693176e-21	1.300000e-01	1.170000e-01	8.193057e-01	8.063056e-01
13.4	6.923623e-01	6.923621e-01	1.304813e-21	1.052511e-21	1.300000e-01	1.170000e-01	8.223623e-01	8.093621e-01
13.6	6.953885e-01	6.953885e-01	5.088475e-22	4.104552e-22	1.300000e-01	1.170000e-01	8.253885e-01	8.123885e-01
13.8	6.983789e-01	6.983787e-01	1.980302e-22	1.597385e-22	1.300000e-01	1.170000e-01	8.283789e-01	8.153787e-01
14.0	7.012888e-01	7.012888e-01	7.691417e-23	6.204184e-23	1.300000e-01	1.170000e-01	8.312888e-01	8.182887e-01
14.2	7.041925e-01	7.041925e-01	2.981520e-23	2.405004e-23	1.300000e-01	1.170000e-01	8.341925e-01	8.211925e-01
14.4	7.070531e-01	7.070531e-01	1.153584e-23	9.305238e-24	1.300000e-01	1.170000e-01	8.370531e-01	8.240531e-01
14.6	7.098551e-01	7.098551e-01	4.455172e-24	3.593708e-24	1.300000e-01	1.170000e-01	8.398551e-01	8.268551e-01
14.8	7.126183e-01	7.126183e-01	1.717537e-24	1.385429e-24	1.300000e-01	1.170000e-01	8.426183e-01	8.296183e-01
15.0	7.153305e-01	7.153305e-01	6.609900e-25	5.331790e-25	1.300000e-01	1.170000e-01	8.453305e-01	8.323305e-01
15.2	7.180071e-01	7.180071e-01	2.539522e-25	2.048473e-25	1.300000e-01	1.170000e-01	8.480071e-01	8.350071e-01
15.4	7.206429e-01	7.206429e-01	9.740860e-26	7.857339e-26	1.300000e-01	1.170000e-01	8.506429e-01	8.376429e-01
15.6	7.232234e-01	7.232234e-01	3.730349e-26	3.009038e-26	1.300000e-01	1.170000e-01	8.532234e-01	8.402234e-01
15.8	7.257765e-01	7.257765e-01	1.426353e-26	1.150549e-26	1.300000e-01	1.170000e-01	8.557764e-01	8.427765e-01
16.0	7.282832e-01	7.282832e-01	5.445626e-27	4.392644e-27	1.300000e-01	1.170000e-01	8.582832e-01	8.452833e-01
16.2	7.307561e-01	7.307561e-01	2.076008e-27	1.674585e-27	1.300001e-01	1.170000e-01	8.607561e-01	8.477561e-01
16.4	7.331928e-01	7.331928e-01	7.902905e-28	6.374774e-28	1.300000e-01	1.170000e-01	8.631927e-01	8.501928e-01
16.6	7.355764e-01	7.355764e-01	3.004256e-28	2.423344e-28	1.300001e-01	1.170000e-01	8.655765e-01	8.525764e-01
16.8	7.379402e-01	7.379402e-01	1.140499e-28	9.199691e-29	1.300000e-01	1.170000e-01	8.679402e-01	8.549402e-01
17.0	7.402569e-01	7.402569e-01	4.323894e-29	3.487814e-29	1.300000e-01	1.169999e-01	8.702569e-01	8.572569e-01
17.2	7.425257e-01	7.425257e-01	1.637165e-29	1.320598e-29	1.300000e-01	1.170000e-01	8.725257e-01	8.595258e-01
17.4	7.447770e-01	7.447770e-01	6.190989e-30	4.993881e-30	1.300000e-01	1.170000e-01	8.747770e-01	8.617769e-01
17.6	7.469942e-01	7.469942e-01	2.338252e-30	1.886121e-30	1.300000e-01	1.170000e-01	8.769941e-01	8.639942e-01
17.8	7.491665e-01	7.491665e-01	8.820622e-31	7.115040e-31	1.300000e-01	1.170000e-01	8.791665e-01	8.661665e-01
18.0	7.513246e-01	7.513246e-01	3.323502e-31	2.680860e-31	1.300000e-01	1.170000e-01	8.813246e-01	8.683246e-01
18.2	7.534528e-01	7.534528e-01	1.250816e-31	1.008955e-31	1.300000e-01	1.170000e-01	8.834528e-01	8.704528e-01
18.4	7.555523e-01	7.555523e-01	4.702225e-32	3.792990e-32	1.300000e-01	1.170000e-01	8.855523e-01	8.725523e-01
18.6	7.576304e-01	7.576304e-01	1.765782e-32	1.424345e-32	1.300000e-01	1.170000e-01	8.876304e-01	8.746304e-01
18.8	7.596849e-01	7.596849e-01	6.623766e-33	5.342975e-33	1.300000e-01	1.170000e-01	8.896849e-01	8.766849e-01
19.0	7.617169e-01	7.617169e-01	2.482091e-33	2.002147e-33	1.300000e-01	1.170000e-01	8.917169e-01	8.787169e-01
19.2	7.637445e-01	7.637445e-01	9.291499e-34	7.494868e-34	1.300000e-01	1.170000e-01	8.937445e-01	8.807445e-01
19.4	7.657671e-01	7.657671e-01	3.474711e-34	2.802831e-34	1.300000e-01	1.170000e-01	8.957671e-01	8.827671e-01
19.6	7.678062e-01	7.678062e-01	1.298153e-34	1.047138e-34	1.300000e-01	1.170000e-01	8.978062e-01	8.848061e-01
19.8	7.698770e-01	7.698770e-01	4.845257e-35	3.908365e-35	1.300000e-01	1.170000e-01	8.998770e-01	8.868770e-01
20.0	7.719986e-01	7.719986e-01	1.806759e-35	1.457399e-35	1.300000e-01	1.170000e-01	9.019986e-01	8.889986e-01


==> anc/Figure16_RAA_vs_pT_0-90.txt <==
-e # B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 16
# pT	 jpsi upper	 jpsi lower	 psip upper	 psip lower
0.0	0.987077	0.619372	0.503603	0.333233
0.2	0.982953	0.616801	0.503992	0.333410
0.4	0.981557	0.616433	0.505212	0.333987
0.6	0.978624	0.615453	0.507097	0.334845
0.8	0.973612	0.613640	0.509681	0.336058
1.0	0.965818	0.610584	0.512778	0.337526
1.2	0.953740	0.605407	0.516123	0.339116
1.4	0.937905	0.598515	0.519325	0.340604
1.6	0.915907	0.588337	0.522064	0.341853
1.8	0.888682	0.575480	0.523743	0.342521
2.0	0.856738	0.560217	0.523892	0.342375
2.2	0.820564	0.542774	0.521945	0.341106
2.4	0.781814	0.524159	0.517409	0.338451
2.6	0.740566	0.504123	0.509958	0.334252
2.8	0.697909	0.483152	0.499388	0.328407
3.0	0.655789	0.462476	0.485613	0.320858
3.2	0.615649	0.443008	0.469039	0.311903
3.4	0.577860	0.424821	0.449766	0.301524
3.6	0.542348	0.407651	0.428523	0.290183
3.8	0.510134	0.392239	0.405903	0.278194
4.0	0.482060	0.379285	0.382507	0.265861
4.2	0.456311	0.367120	0.359028	0.253560
4.4	0.434037	0.356823	0.336039	0.241578
4.6	0.414753	0.348004	0.314139	0.230253
4.8	0.398392	0.340689	0.293899	0.219945
5.0	0.383616	0.333719	0.275438	0.210637
5.2	0.372814	0.329480	0.258706	0.202190
5.4	0.363875	0.326086	0.244461	0.195290
5.6	0.355383	0.322278	0.231958	0.189216
5.8	0.348420	0.319205	0.221815	0.184598
6.0	0.344061	0.318028	0.213235	0.180712
6.2	0.340216	0.316803	0.206490	0.177895
6.4	0.336157	0.314893	0.201172	0.175826
6.6	0.333390	0.313857	0.197259	0.174565
6.8	0.331675	0.313530	0.194512	0.173961
7.0	0.330353	0.313317	0.192415	0.173581
7.2	0.329823	0.313667	0.191269	0.173793
7.4	0.329491	0.314033	0.190732	0.174322
7.6	0.328182	0.313276	0.190679	0.175097
7.8	0.328102	0.313625	0.191137	0.176194
8.0	0.327999	0.313856	0.191704	0.177252
8.2	0.327924	0.314040	0.192504	0.178424
8.4	0.328424	0.314739	0.193786	0.179987
8.6	0.328855	0.315322	0.194904	0.181316
8.8	0.329432	0.316017	0.196257	0.182826
9.0	0.330252	0.316925	0.197730	0.184415
9.2	0.330683	0.317424	0.199116	0.185888
9.4	0.330843	0.317635	0.200586	0.187421
9.6	0.331378	0.318208	0.202183	0.189065
9.8	0.331623	0.318482	0.203757	0.190672
10.0	0.331836	0.318716	0.205375	0.192314
10.2	0.332221	0.319117	0.206867	0.193824
10.4	0.331775	0.318683	0.208382	0.195351
10.6	0.332246	0.319163	0.210041	0.197019
10.8	0.332671	0.319594	0.211596	0.198580
11.0	0.333323	0.320251	0.213035	0.200024
11.2	0.333831	0.320762	0.214697	0.201689
11.4	0.334162	0.321095	0.216059	0.203054
11.6	0.334822	0.321757	0.217742	0.204738
11.8	0.335361	0.322297	0.219534	0.206532
12.0	0.336023	0.322960	0.221129	0.208127
12.2	0.336614	0.323552	0.222516	0.209515
12.4	0.337305	0.324243	0.224336	0.211336
12.6	0.337868	0.324807	0.225906	0.212906
12.8	0.338490	0.325429	0.227375	0.214375
13.0	0.339136	0.326075	0.229000	0.216000
13.2	0.339766	0.326705	0.230416	0.217416
13.4	0.340363	0.327303	0.231895	0.218895
13.6	0.340857	0.327796	0.233311	0.220311
13.8	0.341452	0.328392	0.234944	0.221944
14.0	0.341902	0.328842	0.236349	0.223349
14.2	0.342319	0.329259	0.237790	0.224790
14.4	0.342750	0.329689	0.239265	0.226265
14.6	0.343183	0.330122	0.240858	0.227858
14.8	0.343651	0.330591	0.242397	0.229397
15.0	0.343777	0.330716	0.243934	0.230934
15.2	0.344053	0.330992	0.245582	0.232582
15.4	0.344463	0.331403	0.247054	0.234054
15.6	0.344858	0.331797	0.248558	0.235558
15.8	0.345207	0.332146	0.250084	0.237084
16.0	0.345304	0.332243	0.251690	0.238690
16.2	0.345711	0.332650	0.253352	0.240352
16.4	0.345887	0.332827	0.254812	0.241812
16.6	0.346219	0.333158	0.256330	0.243330
16.8	0.346396	0.333335	0.257924	0.244924
17.0	0.346651	0.333591	0.259442	0.246442
17.2	0.346848	0.333788	0.260991	0.247991
17.4	0.346973	0.333912	0.262456	0.249456
17.6	0.347108	0.334047	0.263956	0.250956
17.8	0.347258	0.334197	0.265387	0.252387
18.0	0.347520	0.334459	0.266936	0.253936
18.2	0.347638	0.334577	0.268329	0.255329
18.4	0.347812	0.334752	0.269885	0.256885
18.6	0.347872	0.334812	0.271423	0.258423
18.8	0.348026	0.334966	0.272839	0.259839
19.0	0.348192	0.335132	0.274229	0.261229
19.2	0.348305	0.335244	0.275738	0.262738
19.4	0.348437	0.335377	0.277330	0.264330
19.6	0.348457	0.335396	0.278653	0.265653
19.8	0.348370	0.335310	0.280134	0.267134
20.0	0.348492	0.335432	0.281446	0.268446


==> anc/Figure17a_2S_1S_ratio_vs_pT.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 17(a)
# pT	 upper		 lower		 pp
0.0	0.007381	0.006234	0.013460
2.0	0.007381	0.006234	0.013460
2.0	0.013020	0.011057	0.019075
4.0	0.013020	0.011057	0.019075
4.0	0.020937	0.018913	0.029334
6.0	0.020937	0.018913	0.029334
6.0	0.026261	0.025879	0.044064
12.0	0.026261	0.025879	0.044064


==> anc/Figure17b_double_ratio_vs_pT.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 17(b)
# pT	 upper		 lower
0.0	0.566930	0.476276
2.0	0.566930	0.476276
2.0	0.661666	0.565629
4.0	0.661666	0.565629
4.0	0.642455	0.590007
6.0	0.642455	0.590007
6.0	0.569970	0.563711
12.0	0.569970	0.563711


==> anc/Figure18_1S_RAA_vs_Npart_pT_cuts.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 18
#pT	 10-30 upper	 10-30 lower	 30-50 upper	 30-50 lower	 50-100 upper	 50-100 lower	 100-200 upper	 100-200 lower
406.2	1.014732	0.608459	0.799259	0.506193	0.313104	0.260841	0.248162	0.234077
405.1	1.013469	0.607757	0.796736	0.504868	0.312454	0.260571	0.248294	0.234225
401.5	1.010637	0.606001	0.790209	0.501309	0.311027	0.260123	0.248776	0.234748
395.3	1.012528	0.603690	0.784191	0.495961	0.309417	0.259571	0.250188	0.236213
386.5	1.008690	0.601446	0.771461	0.489529	0.307103	0.259436	0.252079	0.238194
375.1	1.004041	0.600012	0.756237	0.482802	0.304767	0.259719	0.255428	0.241643
361.4	0.998604	0.598487	0.738446	0.475194	0.302358	0.260306	0.259676	0.245997
345.6	0.991800	0.596671	0.717904	0.466627	0.301209	0.262359	0.265072	0.251493
328.2	0.984250	0.594919	0.695969	0.457744	0.302196	0.266492	0.272078	0.258586
309.4	0.973255	0.591705	0.673477	0.448878	0.303787	0.270944	0.280023	0.266600
289.7	0.962272	0.589166	0.651801	0.441130	0.306808	0.276601	0.288975	0.275608
269.2	0.949000	0.586147	0.629037	0.433384	0.312564	0.284818	0.299512	0.286190
248.3	0.932945	0.582400	0.607421	0.426838	0.320155	0.294500	0.311366	0.298073
227.1	0.914408	0.578296	0.587277	0.421897	0.329064	0.305182	0.324702	0.311424
206.0	0.895617	0.575207	0.569717	0.419033	0.342076	0.319579	0.339786	0.326517
185.1	0.875434	0.572775	0.555120	0.418960	0.357158	0.335803	0.356807	0.343538
164.6	0.856590	0.572891	0.545506	0.423283	0.377067	0.356553	0.378006	0.364731
144.7	0.839520	0.575962	0.542100	0.432520	0.400707	0.380755	0.400836	0.387558
125.5	0.824239	0.582479	0.545109	0.447396	0.430037	0.410438	0.429202	0.415921
107.3	0.814633	0.595536	0.558322	0.471188	0.466358	0.446936	0.462515	0.449222
90.1	0.807380	0.612610	0.582233	0.504288	0.508638	0.489316	0.501022	0.487727
74.1	0.806737	0.639308	0.614760	0.545387	0.558156	0.538942	0.545395	0.532103
59.6	0.817402	0.686934	0.659933	0.599600	0.613524	0.594534	0.595073	0.581792
46.5	0.854174	0.742158	0.721154	0.666477	0.682351	0.663633	0.656128	0.642829
35.1	0.908301	0.815353	0.789209	0.740217	0.756677	0.738507	0.721635	0.708385
25.4	0.944702	0.860225	0.857226	0.813918	0.836050	0.818630	0.790171	0.776978
17.6	0.966760	0.903349	0.928420	0.891949	0.918173	0.901497	0.860621	0.847342
11.5	0.983567	0.938885	0.985538	0.955723	0.975530	0.959748	0.906521	0.893207
7.1	0.987126	0.954725	0.996433	0.972776	0.982094	0.967413	0.908308	0.895209


==> anc/Figure19_1S_mean_pT.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 19
# pT   <pT> upper      <pT> lower   <pT> ratio upper  <pT> ratio lower  <pT^2> upper  <pT^2> lower  <pT^2> ratio upper <pT^2> ratio lower
406.2	2.326373	2.243241	0.829436	0.799797	7.374601	6.702829	0.654716	0.595077
405.1	2.325349	2.241820	0.829069	0.799288	7.370691	6.696276	0.654368	0.594494
401.5	2.322994	2.238248	0.828231	0.798016	7.362359	6.680182	0.653629	0.593066
395.3	2.318872	2.232387	0.826760	0.795925	7.348851	6.654770	0.652430	0.590809
386.5	2.313186	2.223929	0.824733	0.792910	7.330131	6.617821	0.650768	0.587529
375.1	2.305997	2.213154	0.822171	0.789069	7.307542	6.571658	0.648762	0.583431
361.4	2.295107	2.200225	0.818289	0.784460	7.264367	6.518241	0.644930	0.578689
345.6	2.285633	2.185521	0.814912	0.779218	7.239483	6.459464	0.642722	0.573471
328.2	2.276276	2.170051	0.811573	0.773701	7.220836	6.401777	0.641065	0.568349
309.4	2.268964	2.156309	0.808967	0.768802	7.218804	6.358494	0.640885	0.564506
289.7	2.263023	2.142347	0.806847	0.763821	7.234240	6.320750	0.642254	0.561154
269.2	2.258408	2.127269	0.805205	0.758449	7.261837	6.280987	0.644706	0.557626
248.3	2.257786	2.117594	0.804982	0.754998	7.317094	6.279946	0.649611	0.557533
227.1	2.262633	2.112364	0.806706	0.753130	7.415315	6.315102	0.658329	0.560652
206.0	2.271219	2.111005	0.809773	0.752651	7.538019	6.377788	0.669225	0.566220
185.1	2.285730	2.115225	0.814942	0.754151	7.704456	6.483895	0.683998	0.575637
164.6	2.305959	2.125933	0.822156	0.757970	7.910387	6.636865	0.702283	0.589220
144.7	2.335758	2.147840	0.832785	0.765785	8.171595	6.858688	0.725477	0.608917
125.5	2.373515	2.180914	0.846245	0.777575	8.481719	7.152435	0.753009	0.634995
107.3	2.423616	2.230816	0.864104	0.795364	8.861372	7.547318	0.786707	0.670046
90.1	2.483910	2.298419	0.885595	0.819462	9.283615	8.034753	0.824193	0.713320
74.1	2.555404	2.386386	0.911103	0.850841	9.757927	8.630250	0.866320	0.766204
59.6	2.625472	2.482502	0.936104	0.885128	10.194230	9.245955	0.905062	0.820872
46.5	2.678265	2.576984	0.954943	0.918830	10.505839	9.828005	0.932741	0.872561
35.1	2.715926	2.644075	0.968368	0.942750	10.718674	10.232579	0.951651	0.908494
25.4	2.729503	2.683853	0.973195	0.956919	10.789235	10.473796	0.957906	0.929901
17.6	2.773343	2.733990	0.988843	0.974812	11.041999	10.777997	0.980402	0.956962
11.5	2.807386	2.784153	1.000890	0.992606	11.216477	11.058470	0.995855	0.981827
7.1	2.811881	2.798845	1.002879	0.998229	11.208911	11.121270	0.995294	0.987512


==> anc/Figure8a_1S_midy_RAA_vs_Npart.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 8(a)
# Npart		prim upper	prim lower	reg upper	reg lower	bf upper	bf lower	total upper	total lower
406.237549	0.058348	0.045712	1.061923	0.540502	0.138689	0.124820	1.258960	0.711035
405.069427	0.058598	0.045895	1.058180	0.538626	0.138699	0.124830	1.255477	0.709351
401.485535	0.059426	0.046516	1.048075	0.533567	0.138702	0.124832	1.246202	0.704916
395.330017	0.060805	0.047561	1.034208	0.526667	0.138715	0.124842	1.233727	0.699070
386.523132	0.062887	0.049157	1.015193	0.517243	0.138701	0.124832	1.216781	0.691231
375.141785	0.065855	0.051447	0.993191	0.506619	0.138680	0.124812	1.197726	0.682878
361.405121	0.069637	0.054385	0.968449	0.501431	0.138667	0.124800	1.176753	0.680616
345.635101	0.074474	0.058141	0.940563	0.488177	0.138682	0.124811	1.153719	0.671129
328.196320	0.080360	0.062745	0.909358	0.473456	0.138707	0.124838	1.128425	0.661040
309.432770	0.086937	0.067933	0.874996	0.457371	0.138715	0.124845	1.100648	0.650148
289.661224	0.094622	0.074048	0.840496	0.439296	0.138706	0.124836	1.073824	0.638179
269.181030	0.103842	0.081405	0.806042	0.419604	0.138688	0.124823	1.048571	0.625833
248.257950	0.114258	0.089838	0.760534	0.398350	0.138691	0.124820	1.013483	0.613009
227.122940	0.126142	0.099609	0.708665	0.374066	0.138721	0.124851	0.973528	0.598526
205.998627	0.140207	0.111318	0.655315	0.349238	0.138722	0.124851	0.934244	0.585407
185.093430	0.157124	0.125633	0.597751	0.322328	0.138754	0.124876	0.893629	0.572836
164.589844	0.178120	0.143681	0.538059	0.294281	0.138801	0.124912	0.854980	0.562874
144.669342	0.203022	0.165642	0.477576	0.265590	0.138781	0.124898	0.819379	0.556130
125.506401	0.232836	0.192506	0.413884	0.234639	0.138751	0.124870	0.785471	0.552016
107.259377	0.271445	0.227993	0.348146	0.201692	0.138795	0.124923	0.758387	0.554608
90.087494	0.316977	0.271018	0.280435	0.166366	0.138796	0.124907	0.736208	0.562291
74.144707	0.371251	0.323716	0.212644	0.129400	0.138780	0.124906	0.722675	0.578022
59.574142	0.433699	0.386077	0.149109	0.093234	0.138738	0.124837	0.721546	0.604149
46.516098	0.510260	0.463915	0.095108	0.065694	0.139034	0.125146	0.744402	0.654755
35.100117	0.592722	0.550152	0.061815	0.046303	0.138792	0.124913	0.793329	0.721367
25.432085	0.676298	0.639722	0.047184	0.040783	0.138442	0.124543	0.861924	0.805048
17.575771	0.758001	0.728741	0.030479	0.023468	0.139592	0.125876	0.928071	0.878086
11.518662	0.824030	0.802764	0.008506	0.006911	0.140351	0.126528	0.972887	0.936204
7.135433	0.851429	0.837143	0.000000	0.000000	0.138095	0.124762	0.989524	0.961905


==> anc/Figure8b_2S_midy_RAA_vs_Npart.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 8(b)
# Npart		prim upper	prim lower	reg upper	reg lower	bf upper	bf lower	total upper	total lower
406.237549	0.004289	0.004088	0.459291	0.236391	0.130001	0.117001	0.593580	0.357480
405.069427	0.004269	0.004067	0.458434	0.235958	0.129999	0.116990	0.592702	0.357014
401.485535	0.004274	0.004068	0.456150	0.234806	0.130008	0.117003	0.590432	0.355878
395.330017	0.004326	0.004114	0.452876	0.233162	0.130004	0.117004	0.587206	0.354280
386.523132	0.004446	0.004226	0.449235	0.231397	0.129990	0.116993	0.583671	0.352616
375.141785	0.004666	0.004409	0.445510	0.229702	0.130002	0.117005	0.580178	0.351116
361.405121	0.004997	0.004726	0.441635	0.231070	0.130011	0.117002	0.576643	0.352797
345.635101	0.005402	0.005083	0.437770	0.229574	0.130007	0.116994	0.573180	0.351651
328.196320	0.005956	0.005580	0.433413	0.227945	0.130008	0.116998	0.569377	0.350524
309.432770	0.006591	0.006147	0.427025	0.225447	0.130003	0.116992	0.563618	0.348586
289.661224	0.007360	0.006871	0.425804	0.222777	0.129994	0.117002	0.563157	0.346651
269.181030	0.008298	0.007714	0.418331	0.219882	0.129978	0.117009	0.556607	0.344606
248.257950	0.009410	0.008707	0.408876	0.216188	0.130003	0.116989	0.548289	0.341885
227.122940	0.010636	0.009838	0.397575	0.211763	0.130026	0.116996	0.538237	0.338598
205.998627	0.012171	0.011193	0.385076	0.206972	0.129969	0.117003	0.527217	0.335168
185.093430	0.014055	0.012914	0.371290	0.201841	0.129994	0.117009	0.515340	0.331764
164.589844	0.016317	0.014964	0.357119	0.196737	0.130030	0.117010	0.503466	0.328712
144.669342	0.019058	0.017428	0.341113	0.190991	0.130045	0.117000	0.490216	0.325418
125.506401	0.022428	0.020549	0.323393	0.184438	0.130059	0.117028	0.475880	0.322015
107.259377	0.026814	0.024763	0.303943	0.176972	0.129968	0.117035	0.460726	0.318770
90.087494	0.032797	0.030352	0.279283	0.166429	0.129965	0.116928	0.442045	0.313710
74.144707	0.040944	0.037961	0.246746	0.150759	0.129881	0.117137	0.417570	0.305857
59.574142	0.053044	0.049682	0.204707	0.128502	0.129996	0.116922	0.387747	0.295106
46.516098	0.074611	0.069780	0.156200	0.100913	0.129898	0.117016	0.360709	0.287708
35.100117	0.114767	0.109149	0.108347	0.077849	0.130016	0.117175	0.353130	0.304173
25.432085	0.201258	0.193711	0.101887	0.086792	0.129560	0.116981	0.432704	0.397484
17.575771	0.385744	0.373166	0.069182	0.052411	0.129979	0.117400	0.584906	0.542977
11.518662	0.670330	0.655678	0.014652	0.010989	0.131868	0.117216	0.816850	0.783883
7.135433	0.869281	0.856209	0.000000	0.000000	0.130719	0.117647	1.000000	0.973856


==> anc/Figure8c_1S_forwardy_RAA_vs_Npart.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 8(c)
# Npart		prim upper	prim lower	reg upper	reg lower	bf upper	bf lower	total upper	total lower
406.237549	0.086934	0.067177	0.644782	0.350473	0.130470	0.117426	0.862186	0.535077
405.069427	0.087328	0.067475	0.642543	0.349186	0.130480	0.117432	0.860350	0.534093
401.485535	0.088505	0.068373	0.636821	0.345740	0.130482	0.117434	0.855809	0.531546
395.330017	0.090455	0.069863	0.632655	0.340568	0.130493	0.117443	0.853602	0.527874
386.523132	0.093348	0.072091	0.621691	0.334201	0.130485	0.117437	0.845524	0.523729
375.141785	0.097361	0.075191	0.608038	0.327212	0.130466	0.117420	0.835865	0.519823
361.405121	0.102542	0.079223	0.591600	0.318843	0.130450	0.117408	0.824591	0.515473
345.635101	0.109178	0.084401	0.571817	0.308791	0.130463	0.117416	0.811459	0.510608
328.196320	0.117097	0.090616	0.549871	0.297719	0.130489	0.117439	0.797457	0.505774
309.432770	0.125583	0.097330	0.525620	0.285541	0.130499	0.117446	0.781703	0.500318
289.661224	0.135807	0.105479	0.500137	0.272866	0.130490	0.117438	0.766433	0.495783
269.181030	0.147782	0.115100	0.471551	0.258690	0.130469	0.117428	0.749802	0.491219
248.257950	0.161092	0.125934	0.441059	0.243646	0.130470	0.117422	0.732621	0.487002
227.122940	0.176167	0.138413	0.408481	0.227617	0.130507	0.117448	0.715155	0.483478
205.998627	0.193197	0.152770	0.375417	0.211461	0.130503	0.117459	0.699117	0.481690
185.093430	0.213250	0.169984	0.340257	0.194204	0.130532	0.117484	0.684039	0.481671
164.589844	0.237698	0.191385	0.304031	0.176321	0.130568	0.117511	0.672297	0.485216
144.669342	0.266170	0.216881	0.267935	0.158350	0.130556	0.117498	0.664661	0.492730
125.506401	0.300314	0.248211	0.230468	0.139208	0.130525	0.117472	0.661306	0.504891
107.259377	0.343140	0.288216	0.192234	0.119058	0.130562	0.117506	0.665936	0.524780
90.087494	0.392183	0.335497	0.154547	0.098384	0.130583	0.117511	0.677313	0.551392
74.144707	0.447544	0.390535	0.118135	0.078641	0.130546	0.117497	0.696225	0.586673
59.574142	0.509108	0.453659	0.087089	0.066954	0.130473	0.117450	0.726670	0.638063
46.516098	0.581219	0.528986	0.065549	0.053151	0.130754	0.117667	0.777523	0.699805
35.100117	0.653510	0.607174	0.055775	0.048910	0.130599	0.117556	0.839883	0.773640
25.432085	0.724166	0.685414	0.040366	0.032293	0.130248	0.117330	0.894779	0.835038
17.575771	0.793274	0.763229	0.020179	0.016143	0.131390	0.118386	0.944843	0.897758
11.518662	0.848983	0.827074	0.003130	0.002347	0.132238	0.118936	0.984351	0.948357
7.135433	0.859944	0.845938	0.000000	0.000000	0.130252	0.117647	0.990196	0.963585


==> anc/Figure8d_1S_forwardy_RAA_vs_Npart.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 8(d)
# Npart		prim upper	prim lower	reg upper	reg lower	bf upper	bf lower	total upper	total lower
406.237549	0.005430	0.005141	0.312544	0.171133	0.130004	0.116991	0.447979	0.293265
405.069427	0.005430	0.005139	0.312078	0.170809	0.129989	0.116997	0.447497	0.292945
401.485535	0.005425	0.005129	0.311557	0.169982	0.130002	0.117015	0.446983	0.292126
395.330017	0.005479	0.005174	0.311904	0.168786	0.129997	0.117010	0.447379	0.290971
386.523132	0.005623	0.005306	0.309320	0.167522	0.129990	0.116988	0.444933	0.289816
375.141785	0.005863	0.005532	0.306634	0.166243	0.129992	0.117011	0.442490	0.288786
361.405121	0.006251	0.005899	0.303915	0.164987	0.129981	0.117010	0.440147	0.287897
345.635101	0.006769	0.006351	0.301162	0.163784	0.129982	0.116988	0.437913	0.287123
328.196320	0.007396	0.006900	0.298052	0.162488	0.130017	0.116984	0.435465	0.286371
309.432770	0.008154	0.007614	0.293595	0.160576	0.129973	0.117006	0.431722	0.285195
289.661224	0.009074	0.008426	0.288700	0.158583	0.130010	0.116993	0.427784	0.284001
269.181030	0.010137	0.009418	0.283246	0.156379	0.129986	0.116970	0.423370	0.282766
248.257950	0.011449	0.010573	0.276382	0.153613	0.129975	0.116978	0.417806	0.281164
227.122940	0.012928	0.011934	0.268283	0.150398	0.129972	0.116968	0.411184	0.279299
205.998627	0.014781	0.013549	0.259458	0.146929	0.130037	0.117016	0.404276	0.277494
185.093430	0.016833	0.015498	0.249718	0.143282	0.130042	0.117007	0.396592	0.275788
164.589844	0.019579	0.017877	0.239694	0.139608	0.130001	0.116989	0.389274	0.274474
144.669342	0.022724	0.020818	0.228559	0.135611	0.130040	0.116992	0.381322	0.273420
125.506401	0.026857	0.024694	0.216294	0.131038	0.129957	0.116979	0.373107	0.272711
107.259377	0.032448	0.029952	0.202859	0.125936	0.130020	0.117086	0.365328	0.272975
90.087494	0.040141	0.037211	0.185760	0.118664	0.130091	0.116906	0.355992	0.272781
74.144707	0.051482	0.047972	0.163807	0.107644	0.129875	0.117005	0.345164	0.272621
59.574142	0.069318	0.065019	0.135948	0.092423	0.130038	0.117141	0.335304	0.274584
46.516098	0.101931	0.095753	0.105792	0.086486	0.129730	0.117375	0.337452	0.299614
35.100117	0.162818	0.154734	0.115473	0.099307	0.130485	0.116628	0.408776	0.370670
25.432085	0.283906	0.273056	0.090416	0.072333	0.130199	0.117541	0.504521	0.462929
17.575771	0.506024	0.490964	0.042169	0.036145	0.129518	0.117470	0.677711	0.644578
11.518662	0.768421	0.752632	0.005263	0.005263	0.131579	0.115789	0.905263	0.873684
7.135433	0.886792	0.867925	0.000000	0.000000	0.132075	0.113208	1.018868	0.981132


==> anc/Figure9_2S_1S_ratio_vs_Npart.txt <==
# B. Wu and R. Rapp, Universe 10, no.6, 244 (2024) [arXiv:2404.09881] Fig. 9
# Npart		 upper		 lower
406.237549	0.010288	0.008713
405.069427	0.010299	0.008723
401.485535	0.010341	0.008759
395.330017	0.010376	0.008771
386.523132	0.010417	0.008797
375.141785	0.010479	0.008836
361.405121	0.010565	0.008892
345.635101	0.010678	0.008967
328.196320	0.010802	0.009049
309.432770	0.010924	0.009130
289.661224	0.011038	0.009203
269.181030	0.011165	0.009286
248.257950	0.011277	0.009360
227.122940	0.011369	0.009422
205.998627	0.011431	0.009460
185.093430	0.011463	0.009478
164.589844	0.011449	0.009463
144.669342	0.011347	0.009387
125.506401	0.011168	0.009257
107.259377	0.010868	0.009045
90.087494	0.010434	0.008751
74.144707	0.009861	0.008393
59.574142	0.009189	0.008003
46.516098	0.008633	0.007758
35.100117	0.009692	0.008642
25.432085	0.011263	0.010708
17.575771	0.014355	0.014167
11.518662	0.018181	0.018181
7.135433	0.020187	0.020187

